On the Renormalization of the Effective Field Theory of Large Scale Structures

Standard perturbation theory (SPT) for large-scale matter inhomogeneities is unsatisfactory for at least three reasons: there is no clear expansion parameter since the density contrast is not small on all scales; it does not fully account for deviations at large scales from a perfect pressureless fluid induced by short-scale non-linearities; for generic initial conditions, loop corrections are UV-divergent, making predictions cutoff dependent and hence unphysical. The Effective Field Theory of Large Scale Structures successfully addresses all three issues. Here we focus on the third one and show explicitly that the terms induced by integrating out short scales, neglected in SPT, have exactly the right scale dependence to cancel all UV-divergences at one loop, and this should hold at all loops. A particularly clear example is an Einstein deSitter universe with no-scale initial conditions P_in=A k^n. After renormalizing the theory, we use self-similarity to derive a very simple result for the final power spectrum for any n, excluding two-loop corrections and higher. We show how the relative importance of different corrections depend on n. For n=-1.5, relevant for our universe, pressure and dissipative corrections are more important than the two-loop corrections.

==> arXiv-computations.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    176126,       5131]
NotebookOptionsPosition[    172609,       5012]
NotebookOutlinePosition[    173009,       5029]
CellTagsIndexPosition[    172966,       5026]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.554053584670767*^9, 3.554053585555434*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"cH", "[", "a", "]"}], ">", "0"}], ",", 
    RowBox[{"cH0", ">", "0"}], ",", 
    RowBox[{"a", ">", "0"}], ",", 
    RowBox[{
     RowBox[{"\[Delta]s1", "[", "k", "]"}], ">", "0"}], ",", 
    RowBox[{
     RowBox[{"D1", "[", "a0", "]"}], ">", "0"}], ",", 
    RowBox[{"r", ">", "0"}], ",", 
    RowBox[{"k", ">", "0"}], ",", 
    RowBox[{"d", ">", "0"}], ",", 
    RowBox[{"q", ">", "0"}], ",", 
    RowBox[{"q1", ">", "0"}], ",", 
    RowBox[{"q2", ">", "0"}], ",", 
    RowBox[{"\[Lambda]", ">", "0"}], ",", 
    RowBox[{
     RowBox[{"\[Delta]1", "[", "k", "]"}], "!=", "0"}], ",", 
    RowBox[{"n", "\[Element]", "Reals"}], ",", 
    RowBox[{"\[CapitalLambda]", ">", "0"}], ",", 
    RowBox[{"d", ">", "0"}], ",", 
    RowBox[{
     RowBox[{"-", "1"}], "<", "x", "<", "1"}], ",", 
    RowBox[{"R0", ">", "0"}], ",", 
    RowBox[{"rmax", ">", "1"}], ",", 
    RowBox[{"\[Epsilon]", ">", "0"}], ",", 
    RowBox[{"x1", ">", "0"}], ",", 
    RowBox[{"x2", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.554053588704933*^9, 3.5540536012899237`*^9}, {
   3.5540541331825533`*^9, 3.554054139394966*^9}, {3.554136240634283*^9, 
   3.554136244056056*^9}, {3.554136363754936*^9, 3.554136365298769*^9}, {
   3.554489363749032*^9, 3.554489368036703*^9}, {3.554819220930665*^9, 
   3.5548192280232563`*^9}, {3.5548277112187634`*^9, 3.554827712072551*^9}, {
   3.555870812731238*^9, 3.555870821304572*^9}, {3.556276570415101*^9, 
   3.556276580044992*^9}, {3.5629384589659967`*^9, 3.562938460139365*^9}, {
   3.5632720444351377`*^9, 3.563272045466658*^9}, {3.5637485554968033`*^9, 
   3.563748556990367*^9}, {3.5637486014947367`*^9, 3.563748606691908*^9}, {
   3.563886230054639*^9, 3.5638862311588593`*^9}, 3.563901698424803*^9, {
   3.563902133812416*^9, 3.563902140971335*^9}, {3.564760838986396*^9, 
   3.564760842722082*^9}, {3.564857669471122*^9, 3.564857670836309*^9}, {
   3.564933417883803*^9, 3.5649334224638577`*^9}, 3.564934266215651*^9, {
   3.567453551101659*^9, 3.56745355438765*^9}, {3.567769988129944*^9, 
   3.5677699913639402`*^9}, {3.5677962922047853`*^9, 3.567796295706862*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"cH", "[", "a", "]"}], ">", "0"}], ",", 
   RowBox[{"cH0", ">", "0"}], ",", 
   RowBox[{"a", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Delta]s1", "[", "k", "]"}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"D1", "[", "a0", "]"}], ">", "0"}], ",", 
   RowBox[{"r", ">", "0"}], ",", 
   RowBox[{"k", ">", "0"}], ",", 
   RowBox[{"d", ">", "0"}], ",", 
   RowBox[{"q", ">", "0"}], ",", 
   RowBox[{"q1", ">", "0"}], ",", 
   RowBox[{"q2", ">", "0"}], ",", 
   RowBox[{"\[Lambda]", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Delta]1", "[", "k", "]"}], "\[NotEqual]", "0"}], ",", 
   RowBox[{"n", "\[Element]", "Reals"}], ",", 
   RowBox[{"\[CapitalLambda]", ">", "0"}], ",", 
   RowBox[{"d", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "<", "x", "<", "1"}], ",", 
   RowBox[{"R0", ">", "0"}], ",", 
   RowBox[{"rmax", ">", "1"}], ",", 
   RowBox[{"\[Epsilon]", ">", "0"}], ",", 
   RowBox[{"x1", ">", "0"}], ",", 
   RowBox[{"x2", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.564749630105733*^9, 3.564760845793974*^9, 3.5647705354374104`*^9, 
   3.564850217908679*^9, 3.5648576715682373`*^9, 3.564917673387684*^9, 
   3.564933423809623*^9, 3.5649335162656717`*^9, 3.564934058126975*^9, 
   3.564934266658917*^9, 3.567453554902931*^9, {3.5677700772594557`*^9, 
   3.56777008473377*^9}, 3.56779547463916*^9, 3.5677962968193417`*^9, {
   3.567939149591548*^9, 3.5679391581097193`*^9}, 3.568456426510988*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["re-derivation of dim reg keeping the d-dependence", "Section",
 CellChangeTimes->{{3.567434703041335*^9, 3.5674347104556093`*^9}, {
  3.568457090501346*^9, 3.568457095355455*^9}}],

Cell[CellGroupData[{

Cell["P22 ", "Subsubsection",
 CellChangeTimes->{{3.567434717680553*^9, 3.567434718359415*^9}, {
  3.5677877412879887`*^9, 3.567787743726097*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "kernel", " ", "for", " ", "P22", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".3"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F2s", "[", 
     RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["5", "7"], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"q1", ".", "q2"}], 
       RowBox[{"q1", " ", "q2"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["q1", "q2"], "+", 
        FractionBox["q2", "q1"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["2", "7"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q1", ".", "q2"}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox["q1", "2"], 
        SuperscriptBox["q2", "2"]}]]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "dim", " ", "reg", " ", "formula", " ", "from", " ", "Frieman", " ", 
       "Scoccimarro", " ", "astro"}], "-", 
      RowBox[{"ph", "/", "9602070"}]}], ",", " ", 
     RowBox[{"henceforth", " ", "FS"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FSformula", "[", 
     RowBox[{"d_", ",", "\[Nu]1_", ",", "\[Nu]2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["d", "2"], "-", "\[Nu]1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["d", "2"], "-", "\[Nu]2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Nu]1", "+", "\[Nu]2", "-", 
         FractionBox["d", "2"]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", "\[Nu]1", "]"}], 
       RowBox[{"Gamma", "[", "\[Nu]2", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"d", "-", "\[Nu]1", "-", "\[Nu]2"}], "]"}]}]], 
     SuperscriptBox["Pi", 
      RowBox[{"(", 
       RowBox[{"d", "/", "2"}], ")"}]]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"P22", " ", "in", " ", "SPT", " ", 
     RowBox[{"(", 
      RowBox[{"A", ".1"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"P22dimreg", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "n"], "2", " ", 
       SuperscriptBox["kmq", "n"], " ", 
       SuperscriptBox[
        RowBox[{"F2s", "[", 
         RowBox[{"kmq", ",", "q"}], "]"}], "2"]}], "/.", 
      RowBox[{
       RowBox[{"kmq", ".", "q"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         SuperscriptBox["k", "2"], "-", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["kmq", "2"]}], "2"]}]}], "//", "Expand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "P22dimreg", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.567434740331525*^9, 3.5674349785862503`*^9}, {
  3.567435032716888*^9, 3.5674350541482267`*^9}, {3.567435390685615*^9, 
  3.5674353934408607`*^9}, {3.5674360932710238`*^9, 3.5674361025040693`*^9}, {
  3.567436899496277*^9, 3.567436910734192*^9}, {3.567447797571406*^9, 
  3.567447815803728*^9}, {3.5677672335278*^9, 3.567767248595832*^9}, {
  3.567768838665079*^9, 3.567768880855899*^9}, {3.567855081635232*^9, 
  3.5678551060625963`*^9}, {3.567946514956236*^9, 3.567946581116037*^9}, {
  3.567949734921142*^9, 3.567949740763503*^9}, {3.568456484433807*^9, 
  3.568456495999761*^9}, {3.5684565271464787`*^9, 3.5684565282468576`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "98"], " ", 
   SuperscriptBox["k", "8"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]]}], "+", 
  RowBox[{
   FractionBox["3", "98"], " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]]}], "-", 
  RowBox[{
   FractionBox["11", "392"], " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["kmq", "n"], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]]}], "-", 
  RowBox[{
   FractionBox["15", "196"], " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{"2", "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]]}], "+", 
  RowBox[{
   FractionBox["25", "392"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{"4", "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]]}], "+", 
  RowBox[{
   FractionBox["3", "98"], " ", 
   SuperscriptBox["k", "6"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]]}], "+", 
  RowBox[{
   FractionBox["29", "196"], " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]]}], "+", 
  RowBox[{
   FractionBox["15", "196"], " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["kmq", "n"], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]]}], "-", 
  RowBox[{
   FractionBox["25", "98"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{"2", "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]]}], "-", 
  RowBox[{
   FractionBox["11", "392"], " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]], " ", 
   SuperscriptBox["q", "n"]}], "+", 
  RowBox[{
   FractionBox["15", "196"], " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]], " ", 
   SuperscriptBox["q", "n"]}], "+", 
  FractionBox[
   RowBox[{"75", " ", 
    SuperscriptBox["kmq", "n"], " ", 
    SuperscriptBox["q", "n"]}], "196"], "-", 
  RowBox[{
   FractionBox["15", "196"], " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{"2", "+", "n"}]]}], "-", 
  RowBox[{
   FractionBox["25", "98"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{"2", "+", "n"}]]}], "+", 
  RowBox[{
   FractionBox["25", "392"], " ", 
   SuperscriptBox["kmq", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{"4", "+", "n"}]]}]}]], "Output",
 CellChangeTimes->{{3.5674348430402603`*^9, 3.5674348624693737`*^9}, {
   3.56743490289188*^9, 3.567434920582498*^9}, {3.567434971339554*^9, 
   3.567434979353362*^9}, {3.5674350515008383`*^9, 3.567435054635262*^9}, 
   3.567435394095088*^9, 3.567436102865625*^9, {3.5674368998119097`*^9, 
   3.567436911114162*^9}, 3.5674478166268578`*^9, 3.567767222070726*^9, 
   3.567787733759141*^9, 3.567787836572116*^9, {3.567946583193027*^9, 
   3.567946610050723*^9}, 3.56794974569551*^9, 3.567961060619775*^9, 
   3.5684564314442472`*^9}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{{3.5674348430402603`*^9, 3.5674348624693737`*^9}, {
   3.56743490289188*^9, 3.567434920582498*^9}, {3.567434971339554*^9, 
   3.567434979353362*^9}, {3.5674350515008383`*^9, 3.567435054635262*^9}, 
   3.567435394095088*^9, 3.567436102865625*^9, {3.5674368998119097`*^9, 
   3.567436911114162*^9}, 3.5674478166268578`*^9, 3.567767222070726*^9, 
   3.567787733759141*^9, 3.567787836572116*^9, {3.567946583193027*^9, 
   3.567946610050723*^9}, 3.56794974569551*^9, 3.567961060619775*^9, 
   3.568456431485053*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Extract", " ", "\[Nu]1", " ", "and", " ", "\[Nu]2", " ", "to", " ", "use",
     " ", "in", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".5"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Nu]s", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<\[Nu]1\>\"", ",", 
       RowBox[{
        RowBox[{"-", "q"}], 
        FractionBox[
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"P22dimreg", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], 
         RowBox[{"P22dimreg", "[", 
          RowBox[{"[", "i", "]"}], "]"}]], 
        FractionBox["1", "2"]}], ",", "\"\<\[Nu]2\>\"", ",", 
       RowBox[{
        RowBox[{"-", "kmq"}], 
        FractionBox[
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"P22dimreg", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "kmq"}], "]"}], 
         RowBox[{"P22dimreg", "[", 
          RowBox[{"[", "i", "]"}], "]"}]], 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"P22dimreg", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"q", "\[Rule]", "1"}]}], "/.", 
         RowBox[{"k", "\[Rule]", "1"}]}], "/.", 
        RowBox[{"kmq", "\[Rule]", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "P22dimreg", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.567435059394208*^9, 3.567435159586967*^9}, {
  3.5674352478212223`*^9, 3.567435407892704*^9}, {3.5674354868834343`*^9, 
  3.567435491989756*^9}, {3.567435558696249*^9, 3.567435776256735*^9}, {
  3.567435833145445*^9, 3.567435902444297*^9}, {3.567435952921085*^9, 
  3.567435977769867*^9}, {3.567436043834003*^9, 3.567436048109462*^9}, {
  3.567436145168704*^9, 3.5674361543859377`*^9}, {3.567436851967599*^9, 
  3.567436868837929*^9}, {3.567437370005995*^9, 3.567437401281404*^9}, {
  3.5674380102719183`*^9, 3.567438012485429*^9}, {3.567447803147382*^9, 
  3.567447819966263*^9}, {3.567768897406103*^9, 3.567768926452387*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", "\<\"\[Nu]2\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", 
     FractionBox["1", "98"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", "\<\"\[Nu]2\"\>", ",", 
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", 
     FractionBox["3", "98"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", "\<\"\[Nu]2\"\>", ",", 
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["11", "392"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", "\<\"\[Nu]2\"\>", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "n"}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["15", "196"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", "\<\"\[Nu]2\"\>", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "n"}], ")"}]}], ",", 
     FractionBox["25", "392"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", "\<\"\[Nu]2\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", 
     FractionBox["3", "98"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", "\<\"\[Nu]2\"\>", ",", 
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", 
     FractionBox["29", "196"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", "\<\"\[Nu]2\"\>", ",", 
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", 
     FractionBox["15", "196"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", "\<\"\[Nu]2\"\>", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "n"}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["25", "98"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", "\<\"\[Nu]2\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", 
     RowBox[{"-", 
      FractionBox["11", "392"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", "\<\"\[Nu]2\"\>", ",", 
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", 
     FractionBox["15", "196"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", "\<\"\[Nu]2\"\>", ",", 
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", 
     FractionBox["75", "196"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "n"}], ")"}]}], ",", "\<\"\[Nu]2\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", 
     RowBox[{"-", 
      FractionBox["15", "196"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "n"}], ")"}]}], ",", "\<\"\[Nu]2\"\>", ",", 
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", 
     RowBox[{"-", 
      FractionBox["25", "98"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[Nu]1\"\>", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "n"}], ")"}]}], ",", "\<\"\[Nu]2\"\>", ",", 
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", 
     FractionBox["25", "392"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.567435055974162*^9, 3.567435087020269*^9}, 
   3.567435162384984*^9, 3.567435250075032*^9, {3.5674353269234257`*^9, 
   3.567435408234541*^9}, 3.5674354878360147`*^9, {3.567435649089072*^9, 
   3.567435776634286*^9}, {3.567435842791472*^9, 3.567435903079403*^9}, {
   3.5674359564110117`*^9, 3.5674359783617363`*^9}, 3.567436156181901*^9, 
   3.5674368702732973`*^9, 3.5674369125787497`*^9, 3.567437402307723*^9, 
   3.567438017004139*^9, 3.5674478210408087`*^9, 3.567768905562533*^9, 
   3.5677877348529*^9, 3.567946611258993*^9, 3.5679497468829737`*^9, 
   3.567961061739729*^9, 3.5684565467074137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "final", " ", "result"}], ",", " ", 
    RowBox[{"P22", 
     RowBox[{"(", 
      RowBox[{"n", ",", "d"}], ")"}]}], ",", " ", 
    RowBox[{"omitting", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["k", "kNL"], ")"}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"n", "+", "d"}], ")"}]}]], "and", " ", "factors", " ", "of", 
     " ", "Pi"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fin", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FSformula", "[", 
         RowBox[{"d", ",", 
          RowBox[{"\[Nu]s", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"\[Nu]s", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"\[Nu]s", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "P22dimreg", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"finres", "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"fin", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "fin", "]"}]}], "}"}]}], "]"}]}], "//", 
     "Simplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5674362999453*^9, 3.567436376538884*^9}, {
   3.567436475483626*^9, 3.567436507027803*^9}, 3.567436811139655*^9, {
   3.567436948573226*^9, 3.567436959945964*^9}, {3.567437336763274*^9, 
   3.567437348548605*^9}, {3.567438607538405*^9, 3.567438627382741*^9}, 
   3.567447824741081*^9, {3.567768931537401*^9, 3.567769032844164*^9}, 
   3.567787856771185*^9, {3.567946497463337*^9, 3.567946505511549*^9}, {
   3.5679465917607317`*^9, 3.5679466037568817`*^9}, {3.567949763342505*^9, 
   3.567949779005924*^9}, 3.567962010314001*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "1568"], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "-", 
         FractionBox["d", "2"], "-", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], "2"]}], 
      
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          FractionBox["n", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"12", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", "d", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d", "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"29", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["d", "2"], "-", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}], "2"]}], 
      
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          FractionBox["n", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", "n"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", "d", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"d", "+", "n"}], "2"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"30", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "d", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"d", "+", "n"}], "2"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"75", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["d", "2"]}], "-", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"d", "+", "n"}], "2"], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["n", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"d", "+", "n"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"30", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "d", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "+", "n"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"100", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["d", "2"]}], "-", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"d", "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["d", "2"]}], "-", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"d", "+", "n"}], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.567438619351262*^9, 3.567438628594203*^9}, 
   3.567447828027673*^9, 3.567787735053171*^9, 3.5677878578752193`*^9, {
   3.56794660639085*^9, 3.5679466131914177`*^9}, 3.567949747864805*^9, 
   3.567949779934471*^9, 3.567961062710709*^9, 3.567962010855804*^9, 
   3.567962043467928*^9, 3.568456551618668*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"P22", " ", "in", " ", "d"}], "=", "3"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"finres22d3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Hold", "[", 
       FractionBox["1", "49"], "]"}], " ", "49", " ", "finres"}], "/.", 
     RowBox[{"d", "\[Rule]", "3"}]}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.567438653342462*^9, 3.567438654908689*^9}, {
  3.567438877789802*^9, 3.5674388805216923`*^9}, {3.567439628909704*^9, 
  3.56743963199757*^9}, {3.567769042008919*^9, 3.567769048857449*^9}, {
  3.5679620782678747`*^9, 3.567962107252536*^9}, {3.568456980350563*^9, 
  3.5684569865227137`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "-", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          FractionBox["n", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"12", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "n"}], "2"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", "n", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"29", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"1", "+", "n"}], "2"], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          FractionBox["n", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"3", "+", "n"}], "2"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"30", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "n"}], "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"3", "+", "n"}], "2"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"75", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "-", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"3", "+", "n"}], "2"], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["n", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "n"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"30", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"5", "+", "n"}], "2"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "n"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"100", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "-", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "n"}], "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"5", "+", "n"}], "2"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "n"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "-", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"7", "+", "n"}], "2"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "n"}], "]"}]}]]}], ")"}], " ", 
   RowBox[{"Hold", "[", 
    FractionBox["1", "49"], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.5674386552368717`*^9, 3.567438881752349*^9, 3.567439191494042*^9, 
   3.567439632701476*^9, 3.567447831472383*^9, 3.567787735130225*^9, 
   3.567787863700966*^9, 3.5679466170454617`*^9, 3.567949749256177*^9, 
   3.567962044894053*^9, {3.5679620857631483`*^9, 3.5679621077031527`*^9}, 
   3.5684565560840263`*^9, 3.568456988443582*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["P13 ", "Subsubsection",
 CellChangeTimes->{{3.5674441700531693`*^9, 3.5674441705188513`*^9}, {
   3.56794612078714*^9, 3.567946125209126*^9}, 3.5679577939553223`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SPT", " ", "kernels"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"e", ".", "g", ".", " ", "from"}], " ", "bernardeau", " ", "et",
       " ", "al", " ", "astro"}], "-", 
     RowBox[{"ph", "/", "0112551"}]}], ",", " ", 
    RowBox[{"henceforth", " ", "BCGS"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F2s", "[", 
     RowBox[{"q1__", ",", "q2__"}], "]"}], ":=", 
    RowBox[{
     FractionBox["5", "7"], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"q1", ".", "q2"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"q1", ".", "q1"}]], "+", 
        FractionBox["1", 
         RowBox[{"q2", ".", "q2"}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["2", "7"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q1", ".", "q2"}], ")"}], "2"], 
       RowBox[{
        RowBox[{"q1", ".", "q1"}], " ", 
        RowBox[{"q2", ".", "q2"}]}]]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G2s", "[", 
     RowBox[{"q1__", ",", "q2__"}], "]"}], ":=", 
    RowBox[{
     FractionBox["3", "7"], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"q1", ".", "q2"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"q1", ".", "q1"}]], "+", 
        FractionBox["1", 
         RowBox[{"q2", ".", "q2"}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["4", "7"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q1", ".", "q2"}], ")"}], "2"], 
       RowBox[{
        RowBox[{"q1", ".", "q1"}], " ", 
        RowBox[{"q2", ".", "q2"}]}]]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]BCGS", "[", 
     RowBox[{"q1__", ",", "q2__"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], ".", "q1"}], 
     RowBox[{"q1", ".", "q1"}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]BCGS", "[", 
     RowBox[{"q1__", ",", "q2__"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}], 
      RowBox[{"q1", ".", "q2"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"q1", ".", "q1"}], " ", 
      RowBox[{"q2", ".", "q2"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G2", "[", 
     RowBox[{"q1__", ",", "q2__"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "7"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"\[Alpha]BCGS", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
       RowBox[{"4", 
        RowBox[{"\[Beta]BCGS", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G3BCGS", "[", 
     RowBox[{"q1__", ",", "q2__", ",", "q3__"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "18"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"\[Alpha]BCGS", "[", 
         RowBox[{"q1", ",", 
          RowBox[{"q2", "+", "q3"}]}], "]"}], 
        RowBox[{"F2s", "[", 
         RowBox[{"q2", ",", "q3"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"\[Beta]BCGS", "[", 
         RowBox[{"q1", ",", 
          RowBox[{"q2", "+", "q3"}]}], "]"}], 
        RowBox[{"G2", "[", 
         RowBox[{"q2", ",", "q3"}], "]"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"\[Alpha]BCGS", "[", 
         RowBox[{
          RowBox[{"q1", "+", "q2"}], ",", "q3"}], "]"}], 
        RowBox[{"G2", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
       RowBox[{"6", 
        RowBox[{"\[Beta]BCGS", "[", 
         RowBox[{
          RowBox[{"q1", "+", "q2"}], ",", "q3"}], "]"}], 
        RowBox[{"G2", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3BCGS", "[", 
     RowBox[{"q1__", ",", "q2__", ",", "q3__"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "18"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", 
        RowBox[{"\[Alpha]BCGS", "[", 
         RowBox[{"q1", ",", 
          RowBox[{"q2", "+", "q3"}]}], "]"}], 
        RowBox[{"F2s", "[", 
         RowBox[{"q2", ",", "q3"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]BCGS", "[", 
         RowBox[{"q1", ",", 
          RowBox[{"q2", "+", "q3"}]}], "]"}], 
        RowBox[{"G2", "[", 
         RowBox[{"q2", ",", "q3"}], "]"}]}], "+", 
       RowBox[{"7", 
        RowBox[{"\[Alpha]BCGS", "[", 
         RowBox[{
          RowBox[{"q1", "+", "q2"}], ",", "q3"}], "]"}], 
        RowBox[{"G2", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"\[Beta]BCGS", "[", 
         RowBox[{
          RowBox[{"q1", "+", "q2"}], ",", "q3"}], "]"}], 
        RowBox[{"G2", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qv", "[", 
     RowBox[{"q_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"q", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"q", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3sBCGS", "[", 
     RowBox[{"q1__", ",", "q2__", ",", "q3__"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", "!"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F3BCGS", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "+", 
       RowBox[{"F3BCGS", "[", 
        RowBox[{"q1", ",", "q3", ",", "q2"}], "]"}], "+", 
       RowBox[{"F3BCGS", "[", 
        RowBox[{"q2", ",", "q1", ",", "q3"}], "]"}], "+", 
       RowBox[{"F3BCGS", "[", 
        RowBox[{"q2", ",", "q3", ",", "q1"}], "]"}], "+", 
       RowBox[{"F3BCGS", "[", 
        RowBox[{"q3", ",", "q1", ",", "q2"}], "]"}], "+", 
       RowBox[{"F3BCGS", "[", 
        RowBox[{"q3", ",", "q2", ",", "q1"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qv", "[", 
     RowBox[{"q_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"q", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"q", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.567451651262677*^9, 3.567451775561248*^9}, {
  3.567451811494566*^9, 3.5674518653495207`*^9}, {3.567451996992323*^9, 
  3.5674521342157373`*^9}, {3.567452269011675*^9, 3.5674523016387873`*^9}, {
  3.567452334866725*^9, 3.567452390183426*^9}, {3.567452426781196*^9, 
  3.567452611008677*^9}, {3.567452806173066*^9, 3.5674528883455477`*^9}, {
  3.567453010712595*^9, 3.567453033525239*^9}, {3.5679443313336983`*^9, 
  3.567944343422392*^9}, {3.567954525572336*^9, 3.567954548015902*^9}, {
  3.5684565840326233`*^9, 3.568456625727642*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"F3", " ", "from", " ", "A3", " ", "of", " ", 
      RowBox[{"Astrophys", ".", "J", ".", "311"}], " ", 
      RowBox[{"(", "1986", ")"}], " ", "6"}], "-", 
     RowBox[{"14", " ", "Goroff"}]}], ",", "...", ",", " ", "Wise", ",", " ", 
    
    RowBox[{"as", " ", "a", " ", "cross", " ", "check"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"q1__", ",", "q2__", ",", "q3__"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"q1", ".", "q1"}], " ", 
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"Distribute", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], ".", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}]}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "21"], 
         RowBox[{"q1", ".", "q2"}], " ", 
         RowBox[{"Distribute", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "14"], 
         RowBox[{"q2", ".", "q2"}], " ", 
         RowBox[{"Distribute", "[", 
          RowBox[{"q1", ".", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}]}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         RowBox[{"q3", ".", "q3"}], " ", 
         RowBox[{"Distribute", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Distribute", "[", 
          RowBox[{"q3", ".", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2"}], ")"}]}], "]"}], 
         RowBox[{"Distribute", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], "]"}]}]}], ")"}]}],
      "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Distribute", "[", 
         RowBox[{"q1", ".", 
          RowBox[{"(", 
           RowBox[{"q3", "+", "q2"}], ")"}]}], "]"}], 
        RowBox[{"Distribute", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], ".", 
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], "]"}]}], 
       RowBox[{"3", 
        RowBox[{"q1", ".", "q1"}], " ", 
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"Distribute", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q2", "+", "q3"}], ")"}], ".", 
          RowBox[{"(", 
           RowBox[{"q2", "+", "q3"}], ")"}]}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "21"], 
         RowBox[{"q2", ".", "q3"}], " ", 
         RowBox[{"Distribute", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q3", "+", "q2"}], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{"q3", "+", "q2"}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "14"], 
         RowBox[{"q3", ".", "q3"}], " ", 
         RowBox[{"Distribute", "[", 
          RowBox[{"q2", ".", 
           RowBox[{"(", 
            RowBox[{"q3", "+", "q2"}], ")"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"Distribute", "[", 
        RowBox[{"q1", ".", 
         RowBox[{"(", 
          RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], "]"}], 
       RowBox[{"18", 
        RowBox[{"q1", ".", "q1"}], " ", 
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q3", ".", "q3"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"q2", " ", ".", "q3"}], " ", 
         RowBox[{"Distribute", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q3", "+", "q2"}], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{"q3", "+", "q2"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"5", 
         RowBox[{"q3", ".", "q3"}], " ", 
         RowBox[{"Distribute", "[", 
          RowBox[{"q2", ".", 
           RowBox[{"(", 
            RowBox[{"q3", "+", "q2"}], ")"}]}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Symmetrized", " ", "with", " ", "the", " ", "standart", " ", 
     "definition", " ", "in", " ", "7", "a"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"F3s", "[", 
     RowBox[{"q1__", ",", "q2__", ",", "q3__"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", "!"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F3", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "+", 
       RowBox[{"F3", "[", 
        RowBox[{"q1", ",", "q3", ",", "q2"}], "]"}], "+", 
       RowBox[{"F3", "[", 
        RowBox[{"q2", ",", "q1", ",", "q3"}], "]"}], "+", 
       RowBox[{"F3", "[", 
        RowBox[{"q2", ",", "q3", ",", "q1"}], "]"}], "+", 
       RowBox[{"F3", "[", 
        RowBox[{"q3", ",", "q1", ",", "q2"}], "]"}], "+", 
       RowBox[{"F3", "[", 
        RowBox[{"q3", ",", "q2", ",", "q1"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qv", "[", 
     RowBox[{"q_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"q", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"q", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Compare", " ", "Goroff", " ", "and", " ", 
       RowBox[{"BCGS", ".", " ", "They"}], " ", "agree", 
       "\[IndentingNewLine]", 
       RowBox[{"F3s", "[", 
        RowBox[{
         RowBox[{"qv", "[", 
          RowBox[{"q1", ",", "\[Theta]1", ",", "\[Phi]1"}], "]"}], ",", 
         RowBox[{"qv", "[", 
          RowBox[{"q2", ",", "\[Theta]2", ",", "\[Phi]2"}], "]"}], ",", 
         RowBox[{"qv", "[", 
          RowBox[{"q3", ",", "\[Theta]3", ",", "\[Phi]3"}], "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"F3sBCGS", "[", 
       RowBox[{
        RowBox[{"qv", "[", 
         RowBox[{"q1", ",", "\[Theta]1", ",", "\[Phi]1"}], "]"}], ",", 
        RowBox[{"qv", "[", 
         RowBox[{"q2", ",", "\[Theta]2", ",", "\[Phi]2"}], "]"}], ",", 
        RowBox[{"qv", "[", 
         RowBox[{"q3", ",", "\[Theta]3", ",", "\[Phi]3"}], "]"}]}], "]"}]}], "//",
      "Simplify"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.567444184019141*^9, 3.567444269580996*^9}, {
   3.567444630702984*^9, 3.567444909809038*^9}, {3.567444980797999*^9, 
   3.567445030990532*^9}, {3.567445063500736*^9, 3.567445130365601*^9}, {
   3.5674453017436953`*^9, 3.5674453800901537`*^9}, {3.567445421026958*^9, 
   3.567445449057703*^9}, {3.56744573705261*^9, 3.5674457372981987`*^9}, {
   3.567446600410054*^9, 3.567446604216888*^9}, {3.567446677292685*^9, 
   3.567446757991713*^9}, {3.567446851341214*^9, 3.567446897412403*^9}, {
   3.5674469446130753`*^9, 3.567446945297873*^9}, {3.567446980134807*^9, 
   3.5674469844239063`*^9}, {3.567447851137806*^9, 3.567447852045432*^9}, {
   3.567447954132236*^9, 3.567448070543828*^9}, {3.567851787159799*^9, 
   3.567851795825138*^9}, {3.567851936754088*^9, 3.5678519434842854`*^9}, {
   3.567852302870768*^9, 3.567852317201312*^9}, {3.5678529922073812`*^9, 
   3.5678530950158043`*^9}, {3.567853973365114*^9, 3.56785445876543*^9}, {
   3.56785477727707*^9, 3.567854777574568*^9}, 3.567854819785253*^9, {
   3.56785612517813*^9, 3.567856125422015*^9}, {3.567942513377576*^9, 
   3.567942517120097*^9}, {3.567954966265491*^9, 3.56795496992931*^9}, {
   3.567955126633133*^9, 3.567955151014716*^9}, {3.5679552231699677`*^9, 
   3.5679552632808104`*^9}, {3.5679553647474413`*^9, 3.567955369346978*^9}, {
   3.5679588802598667`*^9, 3.5679588807182293`*^9}, {3.568456640988348*^9, 
   3.568456705922041*^9}, {3.5684567382802753`*^9, 3.5684567816955967`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "I", " ", "oblige", " ", "mathematica", " ", "to", " ", "extract", " ", 
     "factors", " ", "of", " ", "\[Lambda]", " ", "from", " ", "the", " ", 
     "dot", " ", 
     RowBox[{"product", ".", " ", "There"}], " ", "is", " ", "probably", " ", 
     "a", " ", "better", " ", "method"}], "..."}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F3sdist", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"F3s", "[", 
           RowBox[{"k", ",", "q", ",", 
            RowBox[{"\[Lambda]", " ", "q"}]}], "]"}], "/.", " ", 
          RowBox[{
           RowBox[{"x_Symbol", ".", 
            RowBox[{"(", 
             RowBox[{"y_Symbol", " ", "\[Lambda]"}], ")"}]}], " ", "\[Rule]", 
           
           RowBox[{
            RowBox[{"x", ".", "y"}], "  ", "\[Lambda]"}]}]}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"y_Symbol", " ", "\[Lambda]"}], ")"}], ".", " ", 
           "x_Symbol"}], "\[Rule]", 
          RowBox[{
           RowBox[{"x", ".", "y"}], "  ", "\[Lambda]"}]}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y_Symbol", " ", "\[Lambda]"}], ")"}], ".", 
          RowBox[{"(", " ", 
           RowBox[{"x_Symbol", " ", "\[Lambda]"}], ")"}]}], "\[Rule]", 
         RowBox[{
          RowBox[{"y", ".", "x"}], "  ", 
          SuperscriptBox["\[Lambda]", "2"]}]}]}], "/.", 
       RowBox[{
        RowBox[{"k", ".", "q"}], "\[Rule]", 
        RowBox[{"q", ".", "k"}]}]}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Take", " ", "the", " ", "limit", " ", "\[Lambda]"}], "\[Rule]", 
     
     RowBox[{"-", "1"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3sdistexp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"F3sdist", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]", ",", 
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "F3sdist", "]"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", ".", "k"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"q", ".", "k"}]}], "+", 
          RowBox[{"q", ".", "q"}]}], ")"}], "\[Rule]", 
        SuperscriptBox["kmq", "2"]}]}], "/.", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", ".", "k"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"q", ".", "k"}]}], "+", 
         RowBox[{"q", ".", "q"}]}], ")"}], "\[Rule]", 
       SuperscriptBox["kpq", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3sdistexpcol", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{"F3sdistexp", ",", "kmq", ",", "Simplify"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "F3sdistexpcol", "]"}], "!=", "2"}], ",", 
     RowBox[{
     "Print", "[", "\"\<Error, there are extra terms unaccounted for\>\"", 
      "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "For", " ", "formula", " ", "A4", " ", "in", " ", "the", " ", "paper"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"kmqterm", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F3sdistexpcol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       SuperscriptBox["kmq", "2"]}], " ", "/.", 
      RowBox[{
       SuperscriptBox["kpq", "2"], "\[Rule]", 
       RowBox[{
        RowBox[{"k", ".", "k"}], "+", 
        RowBox[{"q", ".", "q"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"q", ".", "k"}]}]}]}]}], "//", "Expand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"kpqterm", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F3sdistexpcol", "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       SuperscriptBox["kpq", "2"]}], "/.", 
      RowBox[{
       SuperscriptBox["kpq", "2"], "\[Rule]", 
       RowBox[{
        RowBox[{"k", ".", "k"}], "+", 
        RowBox[{"q", ".", "q"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"q", ".", "k"}]}]}]}]}], "//", "Expand"}]}]}]}]], "Input",
 CellChangeTimes->{{3.567954598841977*^9, 3.5679546303518467`*^9}, {
  3.5679546651021338`*^9, 3.5679548830282793`*^9}, {3.567955302469204*^9, 
  3.56795542084844*^9}, {3.567955464910177*^9, 3.567955687850041*^9}, {
  3.567955800211849*^9, 3.567955896727277*^9}, {3.567955944378131*^9, 
  3.567956048043569*^9}, {3.5679564049658003`*^9, 3.567956529584124*^9}, {
  3.5679568931591187`*^9, 3.567956903292211*^9}, {3.567957892077979*^9, 
  3.5679579817266808`*^9}, {3.5679580197260733`*^9, 3.567958107892941*^9}, {
  3.567958921894486*^9, 3.5679589610086117`*^9}, {3.567958995007536*^9, 
  3.567959041714789*^9}, {3.567959187547681*^9, 3.567959187865206*^9}, {
  3.567959379434855*^9, 3.567959478018403*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"k", ".", "k"}]}], "126"], "-", 
  FractionBox[
   RowBox[{"11", " ", 
    RowBox[{"q", ".", "k"}]}], "108"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "2"]}], 
   RowBox[{"108", " ", 
    RowBox[{"k", ".", "k"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k", ".", "k"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "2"]}], 
   RowBox[{"54", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "q"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "3"]}], 
   RowBox[{"189", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "q"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"23", " ", 
    RowBox[{"k", ".", "k"}], " ", 
    RowBox[{"q", ".", "k"}]}], 
   RowBox[{"756", " ", 
    RowBox[{"q", ".", "q"}]}]], "+", 
  FractionBox[
   RowBox[{"25", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "2"]}], 
   RowBox[{"252", " ", 
    RowBox[{"q", ".", "q"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "3"]}], 
   RowBox[{"27", " ", 
    RowBox[{"k", ".", "k"}], " ", 
    RowBox[{"q", ".", "q"}]}]]}]], "Output",
 CellChangeTimes->{
  3.567959014508752*^9, 3.567959049784917*^9, 3.567959189127548*^9, {
   3.567959388470335*^9, 3.56795943152078*^9}, {3.567959472434203*^9, 
   3.567959478503057*^9}, 3.5684567858813*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"k", ".", "k"}]}], "126"], "+", 
  FractionBox[
   RowBox[{"11", " ", 
    RowBox[{"q", ".", "k"}]}], "108"], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "2"]}], 
   RowBox[{"108", " ", 
    RowBox[{"k", ".", "k"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"k", ".", "k"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "2"]}], 
   RowBox[{"27", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "q"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "3"]}], 
   RowBox[{"189", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "q"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"23", " ", 
    RowBox[{"k", ".", "k"}], " ", 
    RowBox[{"q", ".", "k"}]}], 
   RowBox[{"756", " ", 
    RowBox[{"q", ".", "q"}]}]], "-", 
  FractionBox[
   RowBox[{"121", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "2"]}], 
   RowBox[{"756", " ", 
    RowBox[{"q", ".", "q"}]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "k"}], ")"}], "3"]}], 
   RowBox[{"27", " ", 
    RowBox[{"k", ".", "k"}], " ", 
    RowBox[{"q", ".", "q"}]}]]}]], "Output",
 CellChangeTimes->{
  3.567959014508752*^9, 3.567959049784917*^9, 3.567959189127548*^9, {
   3.567959388470335*^9, 3.56795943152078*^9}, {3.567959472434203*^9, 
   3.567959478503057*^9}, 3.568456785914733*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "One", " ", "can", " ", "see", " ", "that", " ", "each", " ", "term", " ", 
    "is", " ", "in", " ", "the", " ", "form", " ", "of", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".5"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P13fin", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["k", "n"], 
           SuperscriptBox["q", "n"], 
           RowBox[{"F3sdistexpcol", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
          RowBox[{
           RowBox[{"q", ".", "k"}], "\[Rule]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["k", "2"], "+", 
              SuperscriptBox["q", "2"], "-", 
              SuperscriptBox["kpq", "2"]}], ")"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"q", ".", "q"}], "\[Rule]", 
          SuperscriptBox["q", "2"]}]}], "/.", 
        RowBox[{
         RowBox[{"k", ".", "k"}], "\[Rule]", 
         SuperscriptBox["k", "2"]}]}], "//", "Simplify"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["k", "n"], 
           SuperscriptBox["q", "n"], 
           RowBox[{"F3sdistexpcol", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{
           RowBox[{"q", ".", "k"}], "\[Rule]", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["k", "2"], "+", 
              SuperscriptBox["q", "2"], "-", 
              SuperscriptBox["kmq", "2"]}], ")"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"q", ".", "q"}], "\[Rule]", 
          SuperscriptBox["q", "2"]}]}], "/.", 
        RowBox[{
         RowBox[{"k", ".", "k"}], "\[Rule]", 
         SuperscriptBox["k", "2"]}]}], "//", "Simplify"}]}], "}"}], "//", 
    "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.567958136972515*^9, 3.567958231133615*^9}, {
  3.5679582961039133`*^9, 3.567958306849051*^9}, {3.5679583573279457`*^9, 
  3.567958360749269*^9}, {3.567958404269682*^9, 3.567958413346957*^9}, {
  3.567959181665414*^9, 3.567959184785142*^9}, {3.567959411523095*^9, 
  3.567959413658402*^9}, {3.567959498040934*^9, 3.5679595022285547`*^9}, {
  3.568456816974773*^9, 3.5684568530528812`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["47", "252"]}], " ", 
     SuperscriptBox["k", 
      RowBox[{"4", "+", "n"}]], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"6", "+", "n"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}]]}], 
     RowBox[{"84", " ", 
      SuperscriptBox["kpq", "2"]}]], "+", 
    RowBox[{
     FractionBox["103", "252"], " ", 
     SuperscriptBox["k", 
      RowBox[{"2", "+", "n"}]], " ", 
     SuperscriptBox["kpq", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}]]}], "-", 
    RowBox[{
     FractionBox["53", "252"], " ", 
     SuperscriptBox["k", "n"], " ", 
     SuperscriptBox["kpq", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}]]}], "-", 
    RowBox[{
     FractionBox["167", "252"], " ", 
     SuperscriptBox["k", 
      RowBox[{"2", "+", "n"}]], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"4", "+", "n"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]]}], 
     RowBox[{"168", " ", 
      SuperscriptBox["kpq", "2"]}]], "+", 
    RowBox[{
     FractionBox["407", "504"], " ", 
     SuperscriptBox["k", "n"], " ", 
     SuperscriptBox["kpq", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]]}], "-", 
    RowBox[{
     FractionBox["5", "36"], " ", 
     SuperscriptBox["k", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]], " ", 
     SuperscriptBox["kpq", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]]}], "-", 
    FractionBox[
     RowBox[{"61", " ", 
      SuperscriptBox["k", "n"], " ", 
      SuperscriptBox["q", "n"]}], "126"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["k", 
       RowBox[{"2", "+", "n"}]], " ", 
      SuperscriptBox["q", "n"]}], 
     RowBox[{"56", " ", 
      SuperscriptBox["kpq", "2"]}]], "+", 
    RowBox[{
     FractionBox["23", "72"], " ", 
     SuperscriptBox["k", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]], " ", 
     SuperscriptBox["kpq", "2"], " ", 
     SuperscriptBox["q", "n"]}], "-", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     SuperscriptBox["k", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", "n"}]]}], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      SuperscriptBox["k", "n"], " ", 
      SuperscriptBox["q", 
       RowBox[{"2", "+", "n"}]]}], 
     RowBox[{"168", " ", 
      SuperscriptBox["kpq", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{"4", "+", "n"}]]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["kpq", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "126"], " ", 
     SuperscriptBox["k", 
      RowBox[{"4", "+", "n"}]], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"6", "+", "n"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}]]}], 
     RowBox[{"84", " ", 
      SuperscriptBox["kmq", "2"]}]], "+", 
    RowBox[{
     FractionBox["5", "252"], " ", 
     SuperscriptBox["k", 
      RowBox[{"2", "+", "n"}]], " ", 
     SuperscriptBox["kmq", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}]]}], "-", 
    RowBox[{
     FractionBox["1", "63"], " ", 
     SuperscriptBox["k", "n"], " ", 
     SuperscriptBox["kmq", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}]]}], "-", 
    RowBox[{
     FractionBox["5", "63"], " ", 
     SuperscriptBox["k", 
      RowBox[{"2", "+", "n"}]], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"4", "+", "n"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]]}], 
     RowBox[{"168", " ", 
      SuperscriptBox["kmq", "2"]}]], "+", 
    RowBox[{
     FractionBox["5", "168"], " ", 
     SuperscriptBox["k", "n"], " ", 
     SuperscriptBox["kmq", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]]}], "+", 
    RowBox[{
     FractionBox["1", "18"], " ", 
     SuperscriptBox["k", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]], " ", 
     SuperscriptBox["kmq", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]]}], "+", 
    FractionBox[
     RowBox[{"25", " ", 
      SuperscriptBox["k", "n"], " ", 
      SuperscriptBox["q", "n"]}], "252"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["k", 
       RowBox[{"2", "+", "n"}]], " ", 
      SuperscriptBox["q", "n"]}], 
     RowBox[{"56", " ", 
      SuperscriptBox["kmq", "2"]}]], "-", 
    RowBox[{
     FractionBox["5", "72"], " ", 
     SuperscriptBox["k", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]], " ", 
     SuperscriptBox["kmq", "2"], " ", 
     SuperscriptBox["q", "n"]}], "-", 
    RowBox[{
     FractionBox["1", "36"], " ", 
     SuperscriptBox["k", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", "n"}]]}], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      SuperscriptBox["k", "n"], " ", 
      SuperscriptBox["q", 
       RowBox[{"2", "+", "n"}]]}], 
     RowBox[{"168", " ", 
      SuperscriptBox["kmq", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{"4", "+", "n"}]]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["kmq", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.567958117585576*^9, {3.567958159528942*^9, 3.567958231489963*^9}, 
   3.567958307603549*^9, 3.567958361261931*^9, 3.567958415561328*^9, 
   3.5679591918806057`*^9, 3.567959414903953*^9, 3.567959504999528*^9, 
   3.568456806283968*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "I", " ", "extract", " ", "\[Nu]1", " ", "and", " ", "\[Nu]2", " ", "to", 
    " ", "use", " ", "in", " ", 
    RowBox[{"(", 
     RowBox[{"A", ".5"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Nu]s13", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "q", 
             FractionBox[
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P13fin", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "i"}], "]"}], "]"}], " ", ",", "q"}], 
               "]"}], 
              RowBox[{"P13fin", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "i"}], "]"}], "]"}]]}], ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "kpq", 
             FractionBox[
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P13fin", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "i"}], "]"}], "]"}], " ", ",", "kpq"}], 
               "]"}], 
              RowBox[{"P13fin", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "i"}], "]"}], "]"}]]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"P13fin", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "i"}], "]"}], "]"}], "/.", 
                RowBox[{"q", "\[Rule]", "1"}]}], "/.", 
               RowBox[{"k", "\[Rule]", "1"}]}], "/.", 
              RowBox[{"kmq", "\[Rule]", "1"}]}], "/.", 
             RowBox[{"kpq", "\[Rule]", "1"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"P13fin", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "q", 
             FractionBox[
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P13fin", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "i"}], "]"}], "]"}], " ", ",", "q"}], 
               "]"}], 
              RowBox[{"P13fin", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "i"}], "]"}], "]"}]]}], ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "kmq", 
             FractionBox[
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P13fin", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "i"}], "]"}], "]"}], " ", ",", "kmq"}], 
               "]"}], 
              RowBox[{"P13fin", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "i"}], "]"}], "]"}]]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"P13fin", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "i"}], "]"}], "]"}], "/.", 
                RowBox[{"q", "\[Rule]", "1"}]}], "/.", 
               RowBox[{"k", "\[Rule]", "1"}]}], "/.", 
              RowBox[{"kmq", "\[Rule]", "1"}]}], "/.", 
             RowBox[{"kpq", "\[Rule]", "1"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"P13fin", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
       "}"}], ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "\[Nu]s13", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.567957862061282*^9, {3.567958316398971*^9, 3.567958338986226*^9}, {
   3.5684568572965307`*^9, 3.5684568727439413`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["47", "252"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["1", "84"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", 
     RowBox[{"-", "1"}], ",", 
     FractionBox["103", "252"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", 
      FractionBox["53", "252"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["167", "252"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["1", "168"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", 
     RowBox[{"-", "1"}], ",", 
     FractionBox["407", "504"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", 
      FractionBox["5", "36"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["61", "126"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", "1", ",", 
     FractionBox["5", "56"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", 
     RowBox[{"-", "1"}], ",", 
     FractionBox["23", "72"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "n"}], ")"}]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["2", "9"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "n"}], ")"}]}], ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["19", "168"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "n"}], ")"}]}], ",", "1", ",", 
     FractionBox["1", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", "0", ",", 
     FractionBox["1", "126"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["1", "84"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", 
     RowBox[{"-", "1"}], ",", 
     FractionBox["5", "252"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "-", "n"}], "2"], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "63"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["5", "63"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["1", "168"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", 
     RowBox[{"-", "1"}], ",", 
     FractionBox["5", "168"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "-", "n"}], "2"], ",", 
     RowBox[{"-", "2"}], ",", 
     FractionBox["1", "18"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", "0", ",", 
     FractionBox["25", "252"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", "1", ",", 
     FractionBox["5", "56"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["5", "72"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "n"}], ")"}]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "36"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "n"}], ")"}]}], ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["19", "168"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "n"}], ")"}]}], ",", "1", ",", 
     FractionBox["1", "24"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.567958329610244*^9, 3.56795836260707*^9}, 
   3.5679584171607018`*^9, 3.567959207384749*^9, 3.567959417972972*^9, 
   3.5679595066677313`*^9, 3.568456874756609*^9}],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{{3.567958329610244*^9, 3.56795836260707*^9}, 
   3.5679584171607018`*^9, 3.567959207384749*^9, 3.567959417972972*^9, 
   3.5679595066677313`*^9, 3.5684568747993717`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dim", " ", "reg", " ", "formula", " ", "from", " ", "FS"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FSformula", "[", 
     RowBox[{"d_", ",", "\[Nu]1_", ",", "\[Nu]2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["d", "2"], "-", "\[Nu]1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["d", "2"], "-", "\[Nu]2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Nu]1", "+", "\[Nu]2", "-", 
         FractionBox["d", "2"]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", "\[Nu]1", "]"}], 
       RowBox[{"Gamma", "[", "\[Nu]2", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"d", "-", "\[Nu]1", "-", "\[Nu]2"}], "]"}]}]], 
     SuperscriptBox["Pi", 
      RowBox[{"d", "/", "2"}]]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", "final", " ", "result"}], ",", " ", 
     RowBox[{"P13", 
      RowBox[{"(", 
       RowBox[{"n", ",", "d"}], ")"}]}], ",", " ", 
     RowBox[{"omitting", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["k", "kNL"], ")"}], 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"n", "+", "d"}], ")"}]}]], "and", " ", "factors", " ", "of", 
      " ", "Pi"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fin13", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FSformula", "[", 
         RowBox[{"d", ",", 
          RowBox[{"\[Nu]s13", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"\[Nu]s13", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"\[Nu]s13", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Nu]s13", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"finres13", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"fin13", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "fin13", "]"}]}], "}"}]}], "]"}]}], "//", 
     "Simplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.567958444670598*^9, 3.5679584650113277`*^9}, {
  3.567958499400923*^9, 3.5679585352244453`*^9}, {3.567958599701277*^9, 
  3.567958600232829*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "672"], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    FractionBox["d", "2"]}]], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["d", "2"]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "-", 
         FractionBox["d", "2"], "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d", "+", 
         FractionBox["n", "2"]}], "]"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        FractionBox["d", "2"], "-", 
        FractionBox["n", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["n", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d", "+", 
        FractionBox["n", "2"]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"15", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["d", "2"], "-", 
        FractionBox["n", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"d", "+", "n"}], "2"], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "+", 
        FractionBox["n", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["n", "2"]}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["d", "2"]}], "-", 
        FractionBox["n", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["n", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"d", "+", 
        FractionBox["n", "2"]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["d", "2"], "-", 
        FractionBox["n", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        FractionBox["n", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "d", "+", 
        FractionBox["n", "2"]}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5679584689804087`*^9, {3.567958499867621*^9, 3.567958535569038*^9}, 
   3.5679586025570593`*^9, 3.567959208472888*^9, 3.567959420676702*^9, 
   3.5679595120335817`*^9, 3.568456881540868*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["comparison with FS", "Subsubsection",
 CellChangeTimes->{{3.56743660834717*^9, 3.567436612233575*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffP13", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "n"}], ")"}], "/", "2"}], "]"}]}], 
      RowBox[{"84", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"n", "/", "2"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"n", "/", "2"}]}], "]"}]}]]}], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}]}], "/", "2"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "5"}], ")"}], "/", "2"}], "]"}]}], 
     RowBox[{"84", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"n", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"n", "/", "2"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n", "+", "5"}], ")"}]}], "/", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "7"}], ")"}], "/", "2"}], "]"}]}]}], 
     RowBox[{"12", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"n", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", 
        RowBox[{"n", "/", "2"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}], "/", "2"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}], "/", "2"}], "]"}]}], 
     RowBox[{"28", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        RowBox[{"n", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", "n"}], ")"}], "/", "2"}], "]"}]}]}], 
     RowBox[{"42", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"n", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "/", "2"}], "]"}]}]]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Notice", " ", "that", " ", "the", " ", "cancellation", " ", "works", " ",
      "only", " ", "with", " ", "the", " ", "correct", " ", "sign", " ", "in",
      " ", "the", " ", "fuorth", " ", "term"}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", 
      RowBox[{"-", "11"}]}], "/", "4"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffP22", "[", "n_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"5", "/", "2"}], "-", "n"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"n", "/", "2"}]}], "]"}], "2"], 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "-", "1"}], "]"}]}]], "+", 
   FractionBox[
    RowBox[{"3", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "-", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", "n", "]"}]}]], "+", 
   FractionBox[
    RowBox[{"29", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "n"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "]"}], "2"]}], 
    RowBox[{"4", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"n", "/", "2"}]}], "]"}], "2"], 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "1"}], "]"}]}]], "-", 
   FractionBox[
    RowBox[{"11", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "3"}], ")"}], "/", "2"}], "]"}]}], 
    RowBox[{"4", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "n"}], "/", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "1"}], "]"}]}]], "-", 
   FractionBox[
    RowBox[{"15", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "5"}], ")"}], "/", "2"}], "]"}]}], 
    RowBox[{"2", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "2"}], "]"}]}]], "+", 
   FractionBox[
    RowBox[{"15", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "-", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "3"}], ")"}], "/", "2"}], "]"}]}], 
    RowBox[{"2", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "n"}], "/", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "2"}], "]"}]}]], "-", 
   FractionBox[
    RowBox[{"25", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], "-", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "5"}], ")"}], "/", "2"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "3"}], "]"}]}]], "+", 
   FractionBox[
    RowBox[{"25", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], "-", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "7"}], ")"}], "/", "2"}], "]"}]}], 
    RowBox[{"4", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "-", 
       RowBox[{"n", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "3"}], "]"}]}]], "+", 
   FractionBox[
    RowBox[{"75", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], "-", "n"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}], "/", "2"}], "]"}], "2"]}], 
    RowBox[{"4", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}], "]"}], "2"], 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "3"}], "]"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReleaseHold", "[", 
   RowBox[{
    RowBox[{"coeffP22", "[", "n", "]"}], "-", 
    RowBox[{"392", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "finres22d3"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.567440229639573*^9, 3.5674402913082333`*^9}, {
   3.5674403896657333`*^9, 3.567440394621871*^9}, {3.567440475307783*^9, 
   3.5674404755498257`*^9}, {3.567440505676346*^9, 3.567440505961095*^9}, 
   3.567787802279298*^9, {3.567787872036541*^9, 3.5677879047586737`*^9}, {
   3.568456948699976*^9, 3.568456952136527*^9}, {3.568457015201304*^9, 
   3.568457072613245*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.567440236731778*^9, 3.567440291834551*^9}, {
  3.567440390558641*^9, 3.567440395055429*^9}, {3.5674404703173637`*^9, 
  3.567440475988615*^9}, {3.567787774704402*^9, 3.567787803155128*^9}, {
  3.5677878676071167`*^9, 3.567787878107582*^9}, {3.5684568947042723`*^9, 
  3.568456952588558*^9}, {3.568457023873996*^9, 3.568457072956285*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Regularization", "Section",
 CellChangeTimes->{{3.563106949255561*^9, 3.563106959660139*^9}, 
   3.564750012005829*^9}],

Cell[CellGroupData[{

Cell["Green's function in d dimensions", "Subsubsection",
 CellChangeTimes->{{3.5632717974929743`*^9, 3.563271803601959*^9}, 
   3.5632718455441017`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"oded", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], " ", 
     FractionBox[
      SuperscriptBox["cH0", "2"], 
      SuperscriptBox["a", 
       RowBox[{"d", "-", "2"}]]], 
     RowBox[{
      RowBox[{"\[Delta]", "''"}], "[", "a", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     FractionBox[
      SuperscriptBox["cH0", "2"], 
      SuperscriptBox["a", 
       RowBox[{"d", "-", "2"}]]], 
     FractionBox[
      RowBox[{"6", "-", "d"}], 
      RowBox[{"2", " ", "a"}]], 
     RowBox[{
      RowBox[{"\[Delta]", "'"}], "[", "a", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     FractionBox[
      SuperscriptBox["cH0", "2"], 
      SuperscriptBox["a", 
       RowBox[{"d", "-", "2"}]]], 
     FractionBox[
      RowBox[{"d", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"]}]], 
     RowBox[{"\[Delta]", "[", "a", "]"}]}]}], "\[Equal]", 
   RowBox[{"DiracDelta", "[", 
    RowBox[{"a", "-", "at"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]asol", "=", 
  RowBox[{
   RowBox[{"\[Delta]", "[", "a", "]"}], "/.", 
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"d", ">", "2"}], ",", 
      RowBox[{
       RowBox[{"DSolve", "[", 
        RowBox[{"oded", ",", 
         RowBox[{"\[Delta]", "[", "a", "]"}], ",", "a"}], "]"}], "//", 
       "Simplify"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"\[Delta]asol", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C", "[", "2", "]"}], ",", 
     RowBox[{"C", "[", "1", "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"\[Delta]asol", ",", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"a", "-", "at"}], "]"}]}], "]"}], ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.563271805884534*^9, 3.563271957095562*^9}, {
   3.563272015380702*^9, 3.563272023889995*^9}, {3.5632721929853077`*^9, 
   3.563272289468314*^9}, {3.5632723598350773`*^9, 3.5632724217906103`*^9}, 
   3.56327248504056*^9, {3.563299187282613*^9, 3.5632992013293037`*^9}, {
   3.563299354548462*^9, 3.563299384320702*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["a", 
     RowBox[{"2", "-", "d"}]], " ", 
    SuperscriptBox["cH0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
    RowBox[{"\[Delta]", "[", "a", "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["a", 
     RowBox[{"3", "-", "d"}]], " ", 
    SuperscriptBox["cH0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", "d"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]", "\[Prime]",
      MultilineFunction->None], "[", "a", "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["a", 
     RowBox[{"4", "-", "d"}]], " ", 
    SuperscriptBox["cH0", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Delta]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "a", "]"}]}]}], "\[Equal]", 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"a", "-", "at"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.563272032159381*^9, {3.563272181510927*^9, 3.563272289868689*^9}, {
   3.563272339177032*^9, 3.5632724222340517`*^9}, 3.56327248559888*^9, 
   3.563299204460758*^9, {3.563299364968449*^9, 3.563299384761595*^9}, 
   3.5647496336705236`*^9, 3.5647498499448147`*^9, 3.5677877770826893`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["at", "3"], " ", 
    SuperscriptBox["cH0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["a", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["at", "3"], " ", 
      SuperscriptBox["cH0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "d"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", 
          RowBox[{
           RowBox[{"3", " ", "d"}], "/", "2"}]], " ", 
         RowBox[{"C", "[", "1", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"C", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", 
           RowBox[{
            RowBox[{"3", " ", "d"}], "/", "2"}]]}], " ", 
         SuperscriptBox["at", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["at", 
          RowBox[{
           RowBox[{"3", " ", "d"}], "/", "2"}]]}]}], ")"}], " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"a", "-", "at"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.563272032159381*^9, {3.563272181510927*^9, 3.563272289868689*^9}, {
   3.563272339177032*^9, 3.5632724222340517`*^9}, 3.56327248559888*^9, 
   3.563299204460758*^9, {3.563299364968449*^9, 3.563299384761595*^9}, 
   3.5647496336705236`*^9, 3.5647498499448147`*^9, 3.5677877787421503`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["a", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "d"}]], " ", 
   RowBox[{"C", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["a", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"C", "[", "2", "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["a", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      FractionBox["d", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", 
         RowBox[{
          RowBox[{"3", " ", "d"}], "/", "2"}]]}], " ", 
       SuperscriptBox["at", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["at", 
        RowBox[{
         RowBox[{"3", " ", "d"}], "/", "2"}]]}]}], ")"}], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"a", "-", "at"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["at", "3"], " ", 
    SuperscriptBox["cH0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.563272032159381*^9, {3.563272181510927*^9, 3.563272289868689*^9}, {
   3.563272339177032*^9, 3.5632724222340517`*^9}, 3.56327248559888*^9, 
   3.563299204460758*^9, {3.563299364968449*^9, 3.563299384761595*^9}, 
   3.5647496336705236`*^9, 3.5647498499448147`*^9, 3.5677877787807493`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["a", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}]]}], 
    RowBox[{"at", " ", 
     SuperscriptBox["cH0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "d"}]}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["a", 
     RowBox[{
      RowBox[{"-", "d"}], "/", "2"}]], " ", 
    SuperscriptBox["at", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "d"}], "2"]}]]}], 
   RowBox[{
    SuperscriptBox["cH0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.563272032159381*^9, {3.563272181510927*^9, 3.563272289868689*^9}, {
   3.563272339177032*^9, 3.5632724222340517`*^9}, 3.56327248559888*^9, 
   3.563299204460758*^9, {3.563299364968449*^9, 3.563299384761595*^9}, 
   3.5647496336705236`*^9, 3.5647498499448147`*^9, 3.567787778782372*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Log Divergences and finite term in Dim reg", "Subsection",
 CellChangeTimes->{{3.564750001007698*^9, 3.564750007997814*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "I", " ", "copy", " ", "the", " ", "dim", " ", "reg", " ", "results", " ",
      "in", " ", "d"}], "-", 
    RowBox[{
    "dimensions", " ", "from", " ", "the", " ", "previous", " ", "part", " ", 
     "of", " ", "the", " ", "file"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"coeffP13NEW", "[", 
     RowBox[{"d_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "672"], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["d", "2"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "-", 
            FractionBox["d", "2"], "-", 
            FractionBox["n", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", 
            FractionBox["n", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "+", 
            FractionBox["n", "2"]}], "]"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox["d", "2"], "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           FractionBox["n", "2"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"15", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox["d", "2"], "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"d", "+", "n"}], "2"], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d", "+", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["n", "2"]}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{"19", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["d", "2"]}], "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"d", "+", 
           FractionBox["n", "2"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox["d", "2"], "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "d", "+", 
           FractionBox["n", "2"]}], "]"}]}]]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffP22NEW", "[", 
     RowBox[{"d_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "32"], 
     FractionBox["1", "49"], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "-", 
           FractionBox["d", "2"], "-", "n"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], 
          "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", 
            FractionBox["n", "2"]}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "n"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", "d", "-", 
             RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "n"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"29", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox["d", "2"], "-", "n"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}], 
          "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", 
            FractionBox["n", "2"]}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", "n"}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{"11", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", "d", "-", 
             RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"d", "+", "n"}], "2"], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", "n"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"30", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "d", "-", 
             RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"d", "+", "n"}], "2"], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d", "+", "n"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"75", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["d", "2"]}], "-", "n"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"d", "+", "n"}], "2"], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"-", 
            FractionBox["n", "2"]}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"d", "+", "n"}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{"30", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "d", "-", 
             RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d", "+", "n"}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{"100", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["d", "2"]}], "-", "n"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"d", "+", "n"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"25", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["d", "2"]}], "-", "n"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d", "+", "n"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d", "+", "n"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox["n", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"d", "+", "n"}], "]"}]}]]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.567769695024947*^9, 3.567769715004986*^9}, 
   3.567770266464113*^9, {3.567961079645137*^9, 3.567961096445402*^9}, {
   3.567961141538363*^9, 3.56796114210259*^9}, {3.567962131434802*^9, 
   3.5679621343143377`*^9}, {3.5679690948967667`*^9, 3.567969107153373*^9}, {
   3.568457123553738*^9, 3.568457194628461*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Conversion", "=", 
   RowBox[{"2", " ", 
    SuperscriptBox["Pi", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dimregWlogsNew", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dimreg13logs", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"Conversion", "   ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", 
            RowBox[{"2", "i"}]], 
           SuperscriptBox["k", 
            RowBox[{"3", "+", "\[Epsilon]"}]], 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"coeffP13NEW", "[", 
            RowBox[{
             RowBox[{"3", "+", "\[Epsilon]"}], ",", "i"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "//",
        "FullSimplify"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"dimreg22logs", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"Conversion", "  ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", 
            RowBox[{"2", "i"}]], 
           SuperscriptBox["k", 
            RowBox[{"3", "+", "\[Epsilon]"}]], 
           SuperscriptBox["k", "3"], " ", " ", 
           RowBox[{"coeffP22NEW", "[", 
            RowBox[{
             RowBox[{"3", "+", "\[Epsilon]"}], ",", "i"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "//",
        "FullSimplify"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"dimregWlogsNew", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"dimreg22logs", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "k", "]"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"k", "/", "2"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{"Collect", "[", 
          RowBox[{"dimreg22logs", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "k", "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"k", "/", "2"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"Collect", "[", 
         RowBox[{"dimreg13logs", ",", 
          RowBox[{"Log", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{"Collect", "[", 
          RowBox[{"dimreg13logs", ",", 
           RowBox[{"Log", "[", "k", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"dimreg13logs", "+", "dimreg22logs"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "k", "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"k", "/", "2"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
        "i"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"-", "2"}], ",", "3", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "dimregWlogsNew"}], "Input",
 CellChangeTimes->{{3.563976105048129*^9, 3.563976289187467*^9}, {
   3.563976319968869*^9, 3.563976320481586*^9}, {3.564749779505962*^9, 
   3.5647497883483753`*^9}, {3.564850786292458*^9, 3.564850794345943*^9}, {
   3.564850826292677*^9, 3.5648508519586887`*^9}, {3.5648510895723057`*^9, 
   3.564851096277063*^9}, {3.564917488726884*^9, 3.564917508522315*^9}, {
   3.5649175723401337`*^9, 3.5649175726077223`*^9}, {3.564917651681481*^9, 
   3.564917654345085*^9}, 3.56491770111409*^9, {3.567769745684071*^9, 
   3.567769833646934*^9}, {3.567769880692771*^9, 3.56776988325264*^9}, {
   3.567770124906127*^9, 3.5677701548759117`*^9}, 3.567770300149642*^9, {
   3.567770436656102*^9, 3.567770440407943*^9}, {3.567770475671228*^9, 
   3.567770528627412*^9}, {3.567770568305655*^9, 3.567770657686949*^9}, {
   3.567771232780298*^9, 3.567771235745274*^9}, {3.567773947816307*^9, 
   3.567773955752348*^9}, {3.567960946033105*^9, 3.567960947510192*^9}, {
   3.5679611032975607`*^9, 3.5679611364304934`*^9}, {3.5679611994588947`*^9, 
   3.567961233794573*^9}, 3.567965459008017*^9, {3.567965639657329*^9, 
   3.567965663385898*^9}, {3.567966270811736*^9, 3.5679662772948303`*^9}, 
   3.567966311537284*^9, 3.56796637355727*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"75", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "784"], ",", 
     RowBox[{"0.944158584287885`", " ", 
      SuperscriptBox["k", "2"]}], ",", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "112"], ",", 
     RowBox[{"0.44060733933434637`", " ", 
      SuperscriptBox["k", "2"]}], ",", 
     RowBox[{"1.3847659236222312`", " ", 
      SuperscriptBox["k", "2"]}], ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5008", " ", 
        SuperscriptBox["k", "3"]}], "21609"]}], ",", 
     RowBox[{
      RowBox[{"-", "0.23175528714887317`"}], " ", 
      SuperscriptBox["k", "3"]}], ",", 
     FractionBox[
      RowBox[{"992", " ", 
       SuperscriptBox["k", "3"], " ", "\[Pi]"}], "6615"], ",", 
     RowBox[{"0.47112016815738095`", " ", 
      SuperscriptBox["k", "3"]}], ",", 
     RowBox[{"0.23936488100850778`", " ", 
      SuperscriptBox["k", "3"]}], ",", 
     RowBox[{"-", 
      FractionBox["3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"136", " ", 
         SuperscriptBox["k", "4"]}], "441"]}], "+", 
      FractionBox[
       RowBox[{"EulerGamma", " ", 
        SuperscriptBox["k", "4"]}], "6"], "+", 
      FractionBox[
       SuperscriptBox["k", "4"], 
       RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"0.20964996263606697`", " ", 
       SuperscriptBox["k", "4"]}], "+", 
      FractionBox[
       RowBox[{"0.3333333333333333`", " ", 
        SuperscriptBox["k", "4"]}], "\[Epsilon]"], "+", 
      RowBox[{"0.3333333333333333`", " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"1054", " ", 
        SuperscriptBox["k", "4"]}], "4725"], "-", 
      FractionBox[
       RowBox[{"22", " ", "EulerGamma", " ", 
        SuperscriptBox["k", "4"]}], "315"], "-", 
      FractionBox[
       RowBox[{"44", " ", 
        SuperscriptBox["k", "4"]}], 
       RowBox[{"315", " ", "\[Epsilon]"}]], "-", 
      RowBox[{
       FractionBox["44", "315"], " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}], "-", 
      RowBox[{
       FractionBox["22", "315"], " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"0.005985360652408095`", " ", 
       SuperscriptBox["k", "4"]}], "-", 
      FractionBox[
       RowBox[{"0.13968253968253969`", " ", 
        SuperscriptBox["k", "4"]}], "\[Epsilon]"], "-", 
      RowBox[{"0.13968253968253969`", " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"0.21563532328847507`", " ", 
       SuperscriptBox["k", "4"]}], "+", 
      FractionBox[
       RowBox[{"0.19365079365079366`", " ", 
        SuperscriptBox["k", "4"]}], "\[Epsilon]"], "+", 
      RowBox[{"0.19365079365079366`", " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}]}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2566", " ", 
       SuperscriptBox["k", "5"]}], "3675"], ",", 
     RowBox[{"0.6982312925170068`", " ", 
      SuperscriptBox["k", "5"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"416", " ", 
        SuperscriptBox["k", "5"], " ", "\[Pi]"}], "8085"]}], ",", 
     RowBox[{
      RowBox[{"-", "0.16164533628860284`"}], " ", 
      SuperscriptBox["k", "5"]}], ",", 
     RowBox[{"0.5365859562284039`", " ", 
      SuperscriptBox["k", "5"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "784"], ",", 
     RowBox[{"0.36507465259131555`", " ", 
      SuperscriptBox["k", "6"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "336"]}], " ", 
      SuperscriptBox["k", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", "0.029373822622289755`"}], " ", 
      SuperscriptBox["k", "6"]}], ",", 
     RowBox[{"0.33570082996902584`", " ", 
      SuperscriptBox["k", "6"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"131", " ", 
        SuperscriptBox["k", "7"]}], "441"], "-", 
      FractionBox[
       RowBox[{"9", " ", "EulerGamma", " ", 
        SuperscriptBox["k", "7"]}], "196"], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["k", "7"], " ", "\[Pi]"}], "196"], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["k", "7"]}], 
       RowBox[{"98", " ", "\[Epsilon]"}]], "-", 
      RowBox[{
       FractionBox["9", "98"], " ", 
       SuperscriptBox["k", "7"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["k", "2"], "]"}]}], "-", 
      RowBox[{
       FractionBox["9", "196"], " ", 
       SuperscriptBox["k", "7"], " ", 
       RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"0.07372642032222287`", " ", 
       SuperscriptBox["k", "7"]}], "-", 
      FractionBox[
       RowBox[{"0.09183673469387756`", " ", 
        SuperscriptBox["k", "7"]}], "\[Epsilon]"], "-", 
      RowBox[{"0.09183673469387756`", " ", 
       SuperscriptBox["k", "7"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.5`", " ", "k"}], "]"}]}]}], ",", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["k", "7"], " ", "\[Pi]"}], "2457"], ",", 
     RowBox[{"0.0409161436364971`", " ", 
      SuperscriptBox["k", "7"]}], ",", 
     RowBox[{
      RowBox[{"0.11464256395872002`", " ", 
       SuperscriptBox["k", "7"]}], "-", 
      FractionBox[
       RowBox[{"0.09183673469387756`", " ", 
        SuperscriptBox["k", "7"]}], "\[Epsilon]"], "-", 
      RowBox[{"0.09183673469387756`", " ", 
       SuperscriptBox["k", "7"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.5`", " ", "k"}], "]"}]}]}], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["k", "8"], "588"]}], ",", 
     RowBox[{
      RowBox[{"-", "0.0017006802721088435`"}], " ", 
      SuperscriptBox["k", "8"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"398", " ", 
        SuperscriptBox["k", "8"]}], "11025"], "-", 
      FractionBox[
       RowBox[{"2", " ", "EulerGamma", " ", 
        SuperscriptBox["k", "8"]}], "105"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["k", "8"]}], 
       RowBox[{"105", " ", "\[Epsilon]"}]], "-", 
      RowBox[{
       FractionBox["4", "105"], " ", 
       SuperscriptBox["k", "8"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "105"], " ", 
       SuperscriptBox["k", "8"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.023104796507290075`"}], " ", 
       SuperscriptBox["k", "8"]}], "-", 
      FractionBox[
       RowBox[{"0.0380952380952381`", " ", 
        SuperscriptBox["k", "8"]}], "\[Epsilon]"], "-", 
      RowBox[{"0.0380952380952381`", " ", 
       SuperscriptBox["k", "8"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.024805476779398913`"}], " ", 
       SuperscriptBox["k", "8"]}], "-", 
      FractionBox[
       RowBox[{"0.0380952380952381`", " ", 
        SuperscriptBox["k", "8"]}], "\[Epsilon]"], "-", 
      RowBox[{"0.0380952380952381`", " ", 
       SuperscriptBox["k", "8"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"6341", " ", 
        SuperscriptBox["k", "9"]}], "691488"], "+", 
      FractionBox[
       RowBox[{"31", " ", "EulerGamma", " ", 
        SuperscriptBox["k", "9"]}], "32928"], "-", 
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["k", "9"], " ", "\[Pi]"}], "32928"], "+", 
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["k", "9"]}], 
       RowBox[{"16464", " ", "\[Epsilon]"}]], "+", 
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["k", "9"], " ", 
        RowBox[{"Log", "[", 
         FractionBox["k", "2"], "]"}]}], "16464"], "+", 
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["k", "9"], " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}], "32928"]}], ",", 
     RowBox[{
      RowBox[{"0.007833555659753896`", " ", 
       SuperscriptBox["k", "9"]}], "+", 
      FractionBox[
       RowBox[{"0.0018828960155490768`", " ", 
        SuperscriptBox["k", "9"]}], "\[Epsilon]"], "+", 
      RowBox[{"0.0018828960155490768`", " ", 
       SuperscriptBox["k", "9"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.5`", " ", "k"}], "]"}]}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"736", " ", 
        SuperscriptBox["k", "9"], " ", "\[Pi]"}], "24255"]}], ",", 
     RowBox[{
      RowBox[{"-", "0.09532930088815039`"}], " ", 
      SuperscriptBox["k", "9"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.0874957452283965`"}], " ", 
       SuperscriptBox["k", "9"]}], "+", 
      FractionBox[
       RowBox[{"0.0018828960155490768`", " ", 
        SuperscriptBox["k", "9"]}], "\[Epsilon]"], "+", 
      RowBox[{"0.0018828960155490768`", " ", 
       SuperscriptBox["k", "9"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.5`", " ", "k"}], "]"}]}]}], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "392"], ",", 
     RowBox[{"0.02517756224767693`", " ", 
      SuperscriptBox["k", "10"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "168"]}], " ", 
      SuperscriptBox["k", "10"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", "0.05874764524457951`"}], " ", 
      SuperscriptBox["k", "10"]}], ",", 
     RowBox[{
      RowBox[{"-", "0.033570082996902575`"}], " ", 
      SuperscriptBox["k", "10"]}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"892991", " ", 
        SuperscriptBox["k", "11"]}], "33868800"], "-", 
      FractionBox[
       RowBox[{"359", " ", "EulerGamma", " ", 
        SuperscriptBox["k", "11"]}], "53760"], "-", 
      FractionBox[
       RowBox[{"359", " ", 
        SuperscriptBox["k", "11"], " ", "\[Pi]"}], "53760"], "-", 
      FractionBox[
       RowBox[{"359", " ", 
        SuperscriptBox["k", "11"]}], 
       RowBox[{"26880", " ", "\[Epsilon]"}]], "-", 
      FractionBox[
       RowBox[{"359", " ", 
        SuperscriptBox["k", "11"], " ", 
        RowBox[{"Log", "[", 
         FractionBox["k", "2"], "]"}]}], "26880"], "-", 
      FractionBox[
       RowBox[{"359", " ", 
        SuperscriptBox["k", "11"], " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}], "53760"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.006111684963026203`"}], " ", 
       SuperscriptBox["k", "11"]}], "-", 
      FractionBox[
       RowBox[{"0.013355654761904761`", " ", 
        SuperscriptBox["k", "11"]}], "\[Epsilon]"], "-", 
      RowBox[{"0.013355654761904761`", " ", 
       SuperscriptBox["k", "11"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.5`", " ", "k"}], "]"}]}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1312", " ", 
        SuperscriptBox["k", "11"], " ", "\[Pi]"}], "69615"]}], ",", 
     RowBox[{
      RowBox[{"-", "0.05920806667398992`"}], " ", 
      SuperscriptBox["k", "11"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.06531975163701613`"}], " ", 
       SuperscriptBox["k", "11"]}], "-", 
      FractionBox[
       RowBox[{"0.013355654761904761`", " ", 
        SuperscriptBox["k", "11"]}], "\[Epsilon]"], "-", 
      RowBox[{"0.013355654761904761`", " ", 
       SuperscriptBox["k", "11"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.5`", " ", "k"}], "]"}]}]}], ",", 
     FractionBox["5", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"139", " ", 
        SuperscriptBox["k", "12"]}], "17640"]}], ",", 
     RowBox[{
      RowBox[{"-", "0.007879818594104308`"}], " ", 
      SuperscriptBox["k", "12"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9962", " ", 
         SuperscriptBox["k", "12"]}], "416745"]}], "+", 
      FractionBox[
       RowBox[{"10", " ", "EulerGamma", " ", 
        SuperscriptBox["k", "12"]}], "1323"], "+", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox["k", "12"]}], 
       RowBox[{"1323", " ", "\[Epsilon]"}]], "+", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox["k", "12"], " ", 
        RowBox[{"Log", "[", "k", "]"}]}], "1323"], "+", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["k", "12"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "1323"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.00041042910558472187`"}], " ", 
       SuperscriptBox["k", "12"]}], "+", 
      FractionBox[
       RowBox[{"0.015117157974300832`", " ", 
        SuperscriptBox["k", "12"]}], "\[Epsilon]"], "+", 
      RowBox[{"0.015117157974300832`", " ", 
       SuperscriptBox["k", "12"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.00829024769968903`"}], " ", 
       SuperscriptBox["k", "12"]}], "+", 
      FractionBox[
       RowBox[{"0.015117157974300832`", " ", 
        SuperscriptBox["k", "12"]}], "\[Epsilon]"], "+", 
      RowBox[{"0.015117157974300832`", " ", 
       SuperscriptBox["k", "12"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}]}], ",", "3"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.567770432839637*^9, 3.567770441280528*^9}, {
   3.56777047743824*^9, 3.567770529268063*^9}, 3.5677705810715723`*^9, {
   3.567770613667082*^9, 3.567770632085393*^9}, 3.5677706627936573`*^9, 
   3.567771249213909*^9, 3.5677740077779093`*^9, {3.567961130320668*^9, 
   3.567961159744314*^9}, {3.5679612121479683`*^9, 3.567961234985704*^9}, 
   3.567962143654763*^9, 3.56796566737706*^9, 3.567966278431677*^9, 
   3.567966313161438*^9, 3.567966374646491*^9, 3.568457147008382*^9, 
   3.5684572014702187`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Log Divergences and finite terms in 13 from cut off regularization. Agrees \
perfectly with DimReg and BCGS\
\>", "Subsection",
 CellChangeTimes->{
  3.563974876182516*^9, {3.5649189347918377`*^9, 3.5649189400966043`*^9}, {
   3.564938677856955*^9, 3.564938683958372*^9}}],

Cell[CellGroupData[{

Cell["all n's", "Subsubsection",
 CellChangeTimes->{{3.563974896992215*^9, 3.563974903329225*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "In", " ", "order", " ", "to", " ", "compare", " ", "with", " ", "the", 
     " ", "table", " ", "of", " ", "BCGS", " ", "we", " ", "need", " ", "a", 
     " ", "factor", " ", "of", " ", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", "Pi"}], ")"}], "3"], 
      RowBox[{"Pi", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["a", "4"]}]], 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["Pi", "2"]}]]}], ",", " ", 
    RowBox[{
    "where", " ", "the", " ", "former", " ", "comes", " ", "from", " ", 
     "Fourier", " ", "convention", " ", "and", " ", "the", " ", "latter", " ",
      "from", " ", "the", " ", "fact", " ", "that", " ", "we", " ", "write", 
     " ", "P13", " ", "wrt", " ", "kNL"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"finite", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"int13", "=", 
       RowBox[{"Assuming", "[", 
        RowBox[{
         RowBox[{"r", ">", "1"}], ",", 
         RowBox[{"Integrate", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["Pi", "2"], 
             FractionBox[
              RowBox[{
               SuperscriptBox["k", 
                RowBox[{"6", "+", 
                 RowBox[{"2", "n"}]}]], " "}], 
              RowBox[{"252", " ", "4", " ", 
               SuperscriptBox["Pi", "2"]}]], 
             SuperscriptBox["r", "n"], 
             RowBox[{"(", 
              RowBox[{
               FractionBox["12", 
                SuperscriptBox["r", "2"]], "-", "158", "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"42", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{
                FractionBox["3", 
                 SuperscriptBox["r", "3"]], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "-", "1"}], ")"}], "3"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", 
                   SuperscriptBox["r", "2"]}], "+", "2"}], ")"}], 
                RowBox[{"Log", "[", 
                 RowBox[{"Abs", "[", 
                  FractionBox[
                   RowBox[{"1", "+", "r"}], 
                   RowBox[{"1", "-", "r"}]], "]"}], "]"}]}]}], ")"}]}], "/.", 
            
            RowBox[{"n", "\[Rule]", "i"}]}], ",", "r"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"dyn", "=", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{"Series", "[", 
               RowBox[{"int13", ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}], 
              "]"}], "/.", 
             RowBox[{"r", "\[Rule]", 
              RowBox[{"\[CapitalLambda]", "/", "k"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalLambda]", ",", "\[Infinity]", ",", "0"}], 
             "}"}]}], "]"}], "]"}], ",", "k", ",", "Simplify"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"dyn2", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Re", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"dyn", ",", "\[CapitalLambda]", ",", "0"}], "]"}], "]"}], 
          "]"}], ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"dyn", ",", "\[CapitalLambda]", ",", "0"}], "]"}]}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"finite", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"Re", "[", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"dyn", ",", "\[CapitalLambda]", ",", "0"}], "]"}], "]"}],
            "]"}], ",", "i"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.563304966372181*^9, 3.563305062692129*^9}, {
   3.563305166730166*^9, 3.563305353717937*^9}, {3.563305542243505*^9, 
   3.5633055813179398`*^9}, {3.563305713362171*^9, 3.5633057250497503`*^9}, {
   3.563306003010831*^9, 3.563306005473064*^9}, {3.5633060625348167`*^9, 
   3.5633060851721487`*^9}, {3.563306120818893*^9, 3.5633061224924192`*^9}, {
   3.563306153123369*^9, 3.56330617186554*^9}, {3.5633062466067457`*^9, 
   3.563306250451318*^9}, {3.5633062885403633`*^9, 3.563306314562689*^9}, {
   3.5633063534404583`*^9, 3.5633064068734627`*^9}, {3.5633064504753733`*^9, 
   3.563306519854969*^9}, 3.563306576030768*^9, {3.563306616676188*^9, 
   3.563306744224262*^9}, {3.563306779286531*^9, 3.563306787373159*^9}, {
   3.5633068539013863`*^9, 3.563306854370635*^9}, {3.563307030834015*^9, 
   3.56330706209041*^9}, {3.563307104790102*^9, 3.5633072256876373`*^9}, {
   3.5633073826426277`*^9, 3.5633074083805428`*^9}, {3.563552469022032*^9, 
   3.563552511060038*^9}, {3.5635551765757103`*^9, 3.563555197391905*^9}, {
   3.563556819012683*^9, 3.563556821108714*^9}, {3.563747940696165*^9, 
   3.563748090105115*^9}, {3.5637485251955233`*^9, 3.56374853498584*^9}, {
   3.563748693933982*^9, 3.5637486967267513`*^9}, {3.5637487379159727`*^9, 
   3.563748738306405*^9}, {3.563749465521387*^9, 3.5637494803552723`*^9}, {
   3.5637497746689253`*^9, 3.563749774990993*^9}, {3.563751297883852*^9, 
   3.563751341566329*^9}, {3.563751876406962*^9, 3.563751889944188*^9}, 
   3.5637520181764174`*^9, {3.563906692457806*^9, 3.563906698234268*^9}, {
   3.5639746555089283`*^9, 3.563974708707206*^9}, {3.564851562410968*^9, 
   3.5648515651946898`*^9}, {3.564851639586314*^9, 3.56485164122121*^9}, {
   3.564917615861541*^9, 3.5649176410166197`*^9}, 3.564918759992803*^9, {
   3.5677736547812862`*^9, 3.567773730233329*^9}, {3.568457269354312*^9, 
   3.568457269677175*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]13", 
      RowBox[{"(", "n", ")"}], " ", "from", " ", "cutoff", " ", "agrees", " ",
       "with", " ", "dim", " ", "reg", " ", "except", " ", "for", " ", "n"}], 
     "=", 
     RowBox[{"-", "1"}]}], ",", "1", ",", " ", 
    RowBox[{
    "in", " ", "which", " ", "cases", " ", "the", " ", "dim", " ", "reg", " ",
      "result", " ", "contain", " ", "an", " ", "IR", " ", "divergence"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dimregWlogsNew", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "6"}], "]"}], "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"dimregWlogsNew", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"Log", "[", "k", "]"}]}], "]"}], "\[NotEqual]", "0"}], 
         " ", "/.", 
         RowBox[{"k", "\[Rule]", "1"}]}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"dimregWlogsNew", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{"Log", "[", "k", "]"}]}], "]"}], " ", 
         RowBox[{"Log", "[", "k", "]"}]}], ",", 
        RowBox[{"dimregWlogsNew", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"finite", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"Log", "[", "k", "]"}]}], "]"}], "\[NotEqual]", "0"}], 
         " ", "/.", 
         RowBox[{"k", "\[Rule]", "1"}]}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"finite", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"Log", "[", "k", "]"}]}], "]"}], " ", 
         RowBox[{"Log", "[", "k", "]"}]}], ",", 
        RowBox[{"finite", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"dimregWlogsNew", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
                  RowBox[{"Log", "[", "k", "]"}]}], "]"}], " ", "\[NotEqual]",
                 "0"}], " ", "/.", 
               RowBox[{"k", "\[Rule]", "1"}]}], ",", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"dimregWlogsNew", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
                 RowBox[{"Log", "[", "k", "]"}]}], "]"}], " ", 
               RowBox[{"Log", "[", "k", "]"}]}], ",", 
              RowBox[{"dimregWlogsNew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{"finite", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
                   RowBox[{"Log", "[", "k", "]"}]}], "]"}], "\[NotEqual]", 
                 "0"}], "  ", "/.", 
                RowBox[{"k", "\[Rule]", "1"}]}], ")"}], ",", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"finite", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"Log", "[", "k", "]"}]}], "]"}], " ", 
               RowBox[{"Log", "[", "k", "]"}]}], ",", 
              RowBox[{"finite", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "]"}]}], ")"}], "==",
           "0"}], " ", "/.", 
         RowBox[{"k", "\[Rule]", "2"}]}], ",", "\"\<OK\>\"", ",", "\"\<\!\(\*
StyleBox[\"Missing\",
FontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",
FontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"the\",
FontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",
FontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"IR\",
FontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",
FontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"contribution\",
FontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"!\",
FontColor->RGBColor[1, 0, 0]]\)\>\""}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "dimregWlogsNew", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.563749877459201*^9, 3.563749898417295*^9}, {
   3.5637499295199947`*^9, 3.563749930216322*^9}, {3.5637500081093616`*^9, 
   3.563750014602539*^9}, {3.5637514951485662`*^9, 3.563751516002376*^9}, {
   3.5648516751677227`*^9, 3.564851846685522*^9}, {3.564917810514432*^9, 
   3.564917818178494*^9}, {3.5649179237805653`*^9, 3.564917932889537*^9}, {
   3.564917978697291*^9, 3.5649180024063787`*^9}, {3.5649180702407007`*^9, 
   3.56491810064853*^9}, {3.564918138857863*^9, 3.5649181583363743`*^9}, {
   3.564918200543749*^9, 3.564918227715493*^9}, {3.564918274391667*^9, 
   3.564918281503167*^9}, {3.564918316392577*^9, 3.564918330805154*^9}, {
   3.5649183889164267`*^9, 3.564918404198638*^9}, {3.564918667650442*^9, 
   3.5649186679801207`*^9}, 3.564918785122067*^9, {3.564918833544303*^9, 
   3.564918856402307*^9}, {3.567772910406857*^9, 3.567772917616749*^9}, {
   3.5677740646511097`*^9, 3.56777409900517*^9}, {3.567961366635367*^9, 
   3.5679614683894*^9}, {3.567961498724737*^9, 3.567961536580933*^9}, {
   3.567964595901033*^9, 3.567964597995468*^9}, 3.567964749292511*^9, {
   3.567964837732699*^9, 3.56796490652802*^9}, {3.567964938846683*^9, 
   3.567964976787714*^9}, {3.567965010643876*^9, 3.5679650516018543`*^9}, {
   3.567965083807911*^9, 3.567965130664363*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "112"], ",", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "112"], ",", "\<\"OK\"\>"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], ",", 
     FractionBox[
      RowBox[{"992", " ", 
       SuperscriptBox["k", "3"], " ", "\[Pi]"}], "6615"], ",", 
     FractionBox[
      RowBox[{"992", " ", 
       SuperscriptBox["k", "3"], " ", "\[Pi]"}], "6615"], ",", "\<\"OK\"\>"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["44", "315"]}], " ", 
      SuperscriptBox["k", "4"], " ", 
      RowBox[{"Log", "[", "k", "]"}]}], ",", 
     RowBox[{
      FractionBox["61", "315"], " ", 
      SuperscriptBox["k", "4"], " ", 
      RowBox[{"Log", "[", "k", "]"}]}], 
     ",", "\<\"\\!\\(\\*\\nStyleBox[\\\"Missing\\\",\\nFontColor->RGBColor[1, \
0, 0]]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*\\nStyleBox[\\\"the\\\",\\nFontColor->RGBColor[1, 0, 0]]\\)\\!\
\\(\\*\\nStyleBox[\\\" \\\",\\nFontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*\\nStyleBox[\\\"IR\\\",\\nFontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*\\nStyleBox[\\\"contribution\\\",\\nFontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*\\nStyleBox[\\\"!\\\",\\nFontColor->RGBColor[1, 0, \
0]]\\)\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"416", " ", 
        SuperscriptBox["k", "5"], " ", "\[Pi]"}], "8085"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"416", " ", 
        SuperscriptBox["k", "5"], " ", "\[Pi]"}], "8085"]}], 
     ",", "\<\"OK\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "336"]}], " ", 
      SuperscriptBox["k", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "336"]}], " ", 
      SuperscriptBox["k", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ",", "\<\"OK\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["k", "7"], " ", "\[Pi]"}], "2457"], ",", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["k", "7"], " ", "\[Pi]"}], "2457"], ",", "\<\"OK\"\>"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["4", "105"]}], " ", 
      SuperscriptBox["k", "8"], " ", 
      RowBox[{"Log", "[", "k", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["4", "105"]}], " ", 
      SuperscriptBox["k", "8"], " ", 
      RowBox[{"Log", "[", "k", "]"}]}], ",", "\<\"OK\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"736", " ", 
        SuperscriptBox["k", "9"], " ", "\[Pi]"}], "24255"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"736", " ", 
        SuperscriptBox["k", "9"], " ", "\[Pi]"}], "24255"]}], 
     ",", "\<\"OK\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "168"]}], " ", 
      SuperscriptBox["k", "10"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "168"]}], " ", 
      SuperscriptBox["k", "10"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ",", "\<\"OK\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "2"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1312", " ", 
        SuperscriptBox["k", "11"], " ", "\[Pi]"}], "69615"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1312", " ", 
        SuperscriptBox["k", "11"], " ", "\[Pi]"}], "69615"]}], 
     ",", "\<\"OK\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     FractionBox[
      RowBox[{"20", " ", 
       SuperscriptBox["k", "12"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}], "1323"], ",", 
     FractionBox[
      RowBox[{"20", " ", 
       SuperscriptBox["k", "12"], " ", 
       RowBox[{"Log", "[", "k", "]"}]}], "1323"], ",", "\<\"OK\"\>"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5637498711714783`*^9, 3.563749930719553*^9, 3.563750015186249*^9, {
   3.5637514957622223`*^9, 3.563751517027398*^9}, 3.563752083182638*^9, 
   3.5639067751899977`*^9, 3.563974761946392*^9, 3.564749712633161*^9, 
   3.564749912206676*^9, 3.564851666211348*^9, {3.564851703155272*^9, 
   3.564851813950076*^9}, 3.564917933905478*^9, {3.56491798422372*^9, 
   3.564918003309882*^9}, {3.564918143851828*^9, 3.564918159050061*^9}, {
   3.564918220023274*^9, 3.5649182317297363`*^9}, 3.564918282537457*^9, {
   3.56491831685322*^9, 3.564918331039744*^9}, {3.564918772087513*^9, 
   3.564918785482905*^9}, {3.564918834302287*^9, 3.564918856815831*^9}, 
   3.56777378352066*^9, 3.5677740134602833`*^9, 3.567774106308207*^9, 
   3.567961325942844*^9, {3.567961384080995*^9, 3.567961468764649*^9}, {
   3.5679615002975283`*^9, 3.567961536839851*^9}, 3.567962149834751*^9, {
   3.5679647535205183`*^9, 3.567964760074477*^9}, {3.567964887686956*^9, 
   3.5679649075319223`*^9}, {3.5679649513160753`*^9, 
   3.5679649798420267`*^9}, {3.5679650121777897`*^9, 
   3.5679650561961823`*^9}, {3.567965102688373*^9, 3.567965131293379*^9}, 
   3.567965674425696*^9, 3.568457273588983*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["cutoff n=-1. Agrees!", "Subsubsection",
 CellChangeTimes->{{3.5639747311463327`*^9, 3.563974733825179*^9}, {
   3.564852020696311*^9, 3.564852022736084*^9}, 3.5649186930529957`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"int13small", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"r", "<", "1"}], ",", 
    RowBox[{"Integrate", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          SuperscriptBox["Pi", "2"]}], ")"}], 
        FractionBox[
         RowBox[{
          SuperscriptBox["k", 
           RowBox[{"6", "+", 
            RowBox[{"2", "n"}]}]], " "}], 
         RowBox[{"252", " ", "4", " ", 
          SuperscriptBox["Pi", "2"]}]], 
        SuperscriptBox["r", "n"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["12", 
           SuperscriptBox["r", "2"]], "-", "158", "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"42", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{
           FractionBox["3", 
            SuperscriptBox["r", "3"]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", "1"}], ")"}], "3"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", 
              SuperscriptBox["r", "2"]}], "+", "2"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"Abs", "[", 
             FractionBox[
              RowBox[{"1", "+", "r"}], 
              RowBox[{"1", "-", "r"}]], "]"}], "]"}]}]}], ")"}]}], "/.", 
       RowBox[{"n", "\[Rule]", "i"}]}], ",", "r"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"int13large", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"r", ">", "1"}], ",", 
    RowBox[{"Integrate", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          SuperscriptBox["Pi", "2"]}], ")"}], 
        FractionBox[
         RowBox[{
          SuperscriptBox["k", 
           RowBox[{"6", "+", 
            RowBox[{"2", "n"}]}]], " "}], 
         RowBox[{"252", " ", "4", " ", 
          SuperscriptBox["Pi", "2"]}]], 
        SuperscriptBox["r", "n"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["12", 
           SuperscriptBox["r", "2"]], "-", "158", "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"42", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{
           FractionBox["3", 
            SuperscriptBox["r", "3"]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", "1"}], ")"}], "3"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", 
              SuperscriptBox["r", "2"]}], "+", "2"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"Abs", "[", 
             FractionBox[
              RowBox[{"1", "+", "r"}], 
              RowBox[{"1", "-", "r"}]], "]"}], "]"}]}]}], ")"}]}], "/.", 
       RowBox[{"n", "\[Rule]", "i"}]}], ",", "r"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dynsmall", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"int13small", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Log", "[", "r", "]"}], ",", "Simplify"}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"at", " ", "r"}], "=", 
    RowBox[{
     RowBox[{
     "1", " ", "the", " ", "limit", " ", "if", " ", "finite", 
      "\[IndentingNewLine]", "dyn1"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{"int13small", ",", 
         RowBox[{"r", "\[Rule]", "1"}], ",", 
         RowBox[{"Direction", "\[Rule]", 
          RowBox[{"-", "1"}]}]}], "]"}], "\[IndentingNewLine]", "dyn1"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{"int13large", ",", 
           RowBox[{"r", "\[Rule]", "1"}], ",", 
           RowBox[{"Direction", "\[Rule]", "1"}]}], "]"}], 
         "\[IndentingNewLine]", "hence", " ", "the", " ", "0"}], "-", 
        RowBox[{"1", " ", "and", " ", "1"}], "-", 
        RowBox[{
         RowBox[{"\[CapitalLambda]", "/", "k"}], " ", "integral", " ", 
         "boundaries", " ", "cancel", " ", "out", " ", "the", " ", "r"}]}], 
       "=", 
       RowBox[{"1", " ", "contribution"}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"dynlarge", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"int13large", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"Log", "[", "r", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.563911204491939*^9, 3.563911260167576*^9}, {
   3.563911312467312*^9, 3.563911343168873*^9}, {3.5639114183998957`*^9, 
   3.563911460233061*^9}, {3.563911561483737*^9, 3.563911613146405*^9}, {
   3.563911741716976*^9, 3.563911742263465*^9}, {3.5639117802261267`*^9, 
   3.563911784577731*^9}, 3.563972525106183*^9, {3.56397297956056*^9, 
   3.563973031210085*^9}, 3.5639730621491528`*^9, {3.5639731057957067`*^9, 
   3.563973129075436*^9}, {3.5639731659923363`*^9, 3.563973212005892*^9}, {
   3.563973245454924*^9, 3.5639733266215878`*^9}, {3.563973462267555*^9, 
   3.563973493318375*^9}, {3.5639739776226*^9, 3.563973994855708*^9}, {
   3.563974032517776*^9, 3.5639740333459587`*^9}, {3.563974097884994*^9, 
   3.563974146346219*^9}, {3.564851858374166*^9, 3.5648518735236273`*^9}, {
   3.567430696338032*^9, 3.567430696666375*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2520"], 
  RowBox[{
   SuperscriptBox["k", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["20", 
       SuperscriptBox["r", "2"]]}], "+", 
     RowBox[{"176", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"176", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], "]"}]}], "-", 
     RowBox[{"840", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "+", 
     RowBox[{"176", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "r"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"225", " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"95", " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["r", "8"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", "r"}], 
         RowBox[{"1", "-", "r"}]], "]"}]}], 
      SuperscriptBox["r", "3"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.5639112411831007`*^9, 3.563911260454835*^9}, {
   3.563911313447525*^9, 3.563911343654437*^9}, {3.563911392822645*^9, 
   3.563911460639531*^9}, {3.563911588518669*^9, 3.563911633087281*^9}, {
   3.563911729772654*^9, 3.56391174271117*^9}, 3.5639117865833273`*^9, 
   3.5639725256652317`*^9, 3.5639729543694983`*^9, {3.5639729861073837`*^9, 
   3.5639730319126062`*^9}, 3.5639730629480963`*^9, {3.56397310651691*^9, 
   3.5639731298187304`*^9}, 3.56397316847016*^9, 3.563973212559828*^9, {
   3.563973259689518*^9, 3.563973329768108*^9}, {3.563973471335565*^9, 
   3.563973494820154*^9}, {3.563973978230258*^9, 3.5639739953494997`*^9}, 
   3.5639741498766947`*^9, 3.563975125041874*^9, 3.564749712726715*^9, 
   3.564749912324164*^9, {3.564851865471251*^9, 3.564851877410898*^9}, 
   3.564918418135378*^9, 3.56777378678102*^9, 3.56796534997619*^9, 
   3.568457294310884*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2520"], 
  RowBox[{
   SuperscriptBox["k", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["20", 
       SuperscriptBox["r", "2"]]}], "+", 
     RowBox[{"176", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"176", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], "]"}]}], "-", 
     RowBox[{"840", " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "+", 
     RowBox[{"176", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "r"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"225", " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"95", " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["r", "8"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", "r"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "r"}]], "]"}]}], 
      SuperscriptBox["r", "3"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.5639112411831007`*^9, 3.563911260454835*^9}, {
   3.563911313447525*^9, 3.563911343654437*^9}, {3.563911392822645*^9, 
   3.563911460639531*^9}, {3.563911588518669*^9, 3.563911633087281*^9}, {
   3.563911729772654*^9, 3.56391174271117*^9}, 3.5639117865833273`*^9, 
   3.5639725256652317`*^9, 3.5639729543694983`*^9, {3.5639729861073837`*^9, 
   3.5639730319126062`*^9}, 3.5639730629480963`*^9, {3.56397310651691*^9, 
   3.5639731298187304`*^9}, 3.56397316847016*^9, 3.563973212559828*^9, {
   3.563973259689518*^9, 3.563973329768108*^9}, {3.563973471335565*^9, 
   3.563973494820154*^9}, {3.563973978230258*^9, 3.5639739953494997`*^9}, 
   3.5639741498766947`*^9, 3.563975125041874*^9, 3.564749712726715*^9, 
   3.564749912324164*^9, {3.564851865471251*^9, 3.564851877410898*^9}, 
   3.564918418135378*^9, 3.56777378678102*^9, 3.56796534997619*^9, 
   3.568457294359625*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["k", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"385", "+", 
      RowBox[{"1848", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
      RowBox[{"4872", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"1692", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}], "26460"], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["k", "4"], " ", 
   RowBox[{"Log", "[", "r", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.5639112411831007`*^9, 3.563911260454835*^9}, {
   3.563911313447525*^9, 3.563911343654437*^9}, {3.563911392822645*^9, 
   3.563911460639531*^9}, {3.563911588518669*^9, 3.563911633087281*^9}, {
   3.563911729772654*^9, 3.56391174271117*^9}, 3.5639117865833273`*^9, 
   3.5639725256652317`*^9, 3.5639729543694983`*^9, {3.5639729861073837`*^9, 
   3.5639730319126062`*^9}, 3.5639730629480963`*^9, {3.56397310651691*^9, 
   3.5639731298187304`*^9}, 3.56397316847016*^9, 3.563973212559828*^9, {
   3.563973259689518*^9, 3.563973329768108*^9}, {3.563973471335565*^9, 
   3.563973494820154*^9}, {3.563973978230258*^9, 3.5639739953494997`*^9}, 
   3.5639741498766947`*^9, 3.563975125041874*^9, 3.564749712726715*^9, 
   3.564749912324164*^9, {3.564851865471251*^9, 3.564851877410898*^9}, 
   3.564918418135378*^9, 3.56777378678102*^9, 3.56796534997619*^9, 
   3.568457294383788*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2963", " ", 
    SuperscriptBox["k", "4"]}], "18900"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["k", "4"]}], 
   RowBox[{"105", " ", 
    SuperscriptBox["r", "2"]}]], "+", 
  RowBox[{
   FractionBox["61", "315"], " ", 
   SuperscriptBox["k", "4"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["1", "r"], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.5639112411831007`*^9, 3.563911260454835*^9}, {
   3.563911313447525*^9, 3.563911343654437*^9}, {3.563911392822645*^9, 
   3.563911460639531*^9}, {3.563911588518669*^9, 3.563911633087281*^9}, {
   3.563911729772654*^9, 3.56391174271117*^9}, 3.5639117865833273`*^9, 
   3.5639725256652317`*^9, 3.5639729543694983`*^9, {3.5639729861073837`*^9, 
   3.5639730319126062`*^9}, 3.5639730629480963`*^9, {3.56397310651691*^9, 
   3.5639731298187304`*^9}, 3.56397316847016*^9, 3.563973212559828*^9, {
   3.563973259689518*^9, 3.563973329768108*^9}, {3.563973471335565*^9, 
   3.563973494820154*^9}, {3.563973978230258*^9, 3.5639739953494997`*^9}, 
   3.5639741498766947`*^9, 3.563975125041874*^9, 3.564749712726715*^9, 
   3.564749912324164*^9, {3.564851865471251*^9, 3.564851877410898*^9}, 
   3.564918418135378*^9, 3.56777378678102*^9, 3.56796534997619*^9, 
   3.568457294417091*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Comparison", " ", "with", " ", "dim", " ", 
    RowBox[{"reg", ".", " ", "It"}], " ", "works"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"cutoffm1final", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"dynlarge", ",", "r", ",", "0"}], "]"}], "-", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"dynsmall", ",", "r", ",", "0"}], "]"}]}], "]"}], "//", 
       "Simplify"}], ",", 
      RowBox[{"Log", "[", "r", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"dimregWlogsNew", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.563974323924618*^9, 3.56397434417292*^9}, {
  3.563974533446559*^9, 3.563974621119891*^9}, {3.564851516179779*^9, 
  3.564851525262636*^9}, {3.564851902116169*^9, 3.564851932470521*^9}, {
  3.564918478685834*^9, 3.564918577481536*^9}, {3.568457311263097*^9, 
  3.568457327558078*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["k", "4"]}], "225"], "+", 
  RowBox[{
   FractionBox["44", "315"], " ", 
   SuperscriptBox["k", "4"], " ", 
   RowBox[{"Log", "[", "r", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.563974326327463*^9, 3.563974344612342*^9}, {
   3.563974546267728*^9, 3.563974621705832*^9}, 3.564749712829144*^9, 
   3.564749912528699*^9, {3.5648515168724327`*^9, 3.5648515262801456`*^9}, 
   3.564851882162245*^9, 3.564851932835371*^9, 3.564918426969413*^9, 
   3.564918481789077*^9, {3.564918523659339*^9, 3.564918577816621*^9}, 
   3.567773786881845*^9, {3.568457299006357*^9, 3.568457329287465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"136", " ", 
     SuperscriptBox["k", "4"]}], "441"]}], "+", 
  FractionBox[
   RowBox[{"EulerGamma", " ", 
    SuperscriptBox["k", "4"]}], "6"], "+", 
  FractionBox[
   SuperscriptBox["k", "4"], 
   RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["k", "4"], " ", 
   RowBox[{"Log", "[", "k", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["k", "4"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.563974326327463*^9, 3.563974344612342*^9}, {
   3.563974546267728*^9, 3.563974621705832*^9}, 3.564749712829144*^9, 
   3.564749912528699*^9, {3.5648515168724327`*^9, 3.5648515262801456`*^9}, 
   3.564851882162245*^9, 3.564851932835371*^9, 3.564918426969413*^9, 
   3.564918481789077*^9, {3.564918523659339*^9, 3.564918577816621*^9}, 
   3.567773786881845*^9, {3.568457299006357*^9, 3.5684573292904387`*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]]
},
ScreenStyleEnvironment->"Presentation",
WindowSize->{1280, 756},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 118, 2, 47, "Input"],
Cell[CellGroupData[{
Cell[688, 26, 2197, 45, 108, "Input"],
Cell[2888, 73, 1489, 36, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4414, 114, 185, 2, 113, "Section"],
Cell[CellGroupData[{
Cell[4624, 120, 146, 2, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[4795, 126, 3389, 91, 382, "Input"],
Cell[8187, 219, 3684, 121, 251, "Output"],
Cell[11874, 342, 559, 8, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12470, 355, 2141, 53, 174, "Input"],
Cell[14614, 410, 4909, 140, 368, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19560, 555, 2186, 59, 197, "Input"],
Cell[21749, 616, 7907, 241, 840, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29693, 862, 696, 17, 113, "Input"],
Cell[30392, 881, 6706, 207, 653, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[37147, 1094, 172, 2, 31, "Subsubsection"],
Cell[37322, 1098, 7347, 213, 869, "Input"],
Cell[44672, 1313, 8491, 221, 837, "Input"],
Cell[CellGroupData[{
Cell[53188, 1538, 5211, 141, 486, "Input"],
Cell[58402, 1681, 1662, 58, 102, "Output"],
Cell[60067, 1741, 1676, 58, 102, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61780, 1804, 2495, 67, 294, "Input"],
Cell[64278, 1873, 6482, 218, 462, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70797, 2096, 4063, 110, 514, "Input"],
Cell[74863, 2208, 5332, 189, 447, "Output"],
Cell[80198, 2399, 218, 3, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80453, 2407, 2724, 79, 316, "Input"],
Cell[83180, 2488, 3563, 114, 359, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[86792, 2608, 108, 1, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[86925, 2613, 9722, 312, 1017, "Input"],
Cell[96650, 2927, 388, 5, 67, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[97099, 2939, 125, 2, 66, "Section"],
Cell[CellGroupData[{
Cell[97249, 2945, 153, 2, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[97427, 2951, 2339, 69, 182, "Input"],
Cell[99769, 3022, 1275, 35, 72, "Output"],
Cell[101047, 3059, 1758, 54, 121, "Output"],
Cell[102808, 3115, 1408, 44, 70, "Output"],
Cell[104219, 3161, 1080, 34, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[105348, 3201, 130, 1, 44, "Subsection"],
Cell[105481, 3204, 12618, 368, 1516, "Input"],
Cell[CellGroupData[{
Cell[118124, 3576, 4464, 104, 549, "Input"],
Cell[122591, 3682, 15145, 429, 1651, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[137785, 4117, 282, 6, 82, "Subsection"],
Cell[CellGroupData[{
Cell[138092, 4127, 98, 1, 42, "Subsubsection"],
Cell[138193, 4130, 6320, 143, 715, "Input"],
Cell[CellGroupData[{
Cell[144538, 4277, 6515, 159, 458, "Input"],
Cell[151056, 4438, 5833, 158, 411, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[156938, 4602, 187, 2, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[157150, 4608, 5688, 155, 838, "Input"],
Cell[162841, 4765, 2108, 52, 195, "Output"],
Cell[164952, 4819, 2134, 53, 195, "Output"],
Cell[167089, 4874, 1380, 28, 102, "Output"],
Cell[168472, 4904, 1295, 27, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169804, 4936, 1065, 26, 188, "Input"],
Cell[170872, 4964, 666, 14, 97, "Output"],
Cell[171541, 4980, 1016, 26, 97, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

